Elastic hadron-nucleus scattering in neutrino-nucleus reactions and transverse kinematics measurements

Rescattering following a neutrino-nucleus reaction changes the number, energy, and direction of detectable hadrons. In turn, this affects the selection and kinematic distributions of subsamples of neutrino events used for interaction or oscillation analysis. This technical note focuses on three forms of two-body rescattering. Elastic hadron+nucleus scattering primarily changes the direction of the hadron with very little energy transfer. Secondly, a hadron+nucleon quasi-elastic process leads to the knockout of a single struck nucleon, possibly with charge exchange between the two hadrons. Also, a pion can be absorbed leading to the ejection of two nucleons. There was an error in the code of the {\small GENIE} neutrino event generator that affects these processes. We present examples of the change with the fixed version of the scattering process, but also compare these specifically to turning off elastic scattering completely, which is similar to other neutrino event generator configurations or a potential Equick-fix to already generated samples. Three examples are taken from current topics of interest: transverse kinematics observables in quasielastic neutrino reactions, the pion angle with respect to the incoming and outgoing lepton for $\Delta$ reactions with a charged pion in the final state, and the angle between two protons in reactions with no pions present. Elastic hadron+nucleus scattering in its unfixed form makes a large distortion in distributions of transverse kinematic imbalances scattering, but only mild distortion in other observables. The distortion of the other two processes is also mild for all distributions considered. The correct form of hadron+nucleus scattering process could play a role in describing the width and center of the sharp peak in the inferred Fermi-motion of the struck nucleon or be benchmarked using (e,e'p) data.

==> anc/fixedha-20190620/HAIntranuke.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   Major overhaul of the function of each interaction type. Absorption fates
   changed to allow more than 6 particles at a time (up to 85 now). PiPro fates
   now allow the pion to rescatter inside the nucleus, will be changed at a
   later date. HAIntranuke class is now defined as derived from virtual class.
   Intranuke.
 @ Oct 10, 2011 - SD
   Changes to keep reweighting alive.  Add exception handling in ElasHA, InelasticHA,
   and Inelastic.
 @ Jan 24, 2012 - SD
   Add option of doing K+. 
 @ Aug 30, 2016 - SD
   Fix memory leaks found by Igor Kakorin.
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran

*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>
#include <exception>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/Intranuke.h"
#include "HadronTransport/HAIntranuke.h"
#include "HadronTransport/INukeHadroData.h"
#include "HadronTransport/INukeUtils.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HA-mode
//___________________________________________________________________________
//___________________________________________________________________________
HAIntranuke::HAIntranuke() :
Intranuke("genie::HAIntranuke")
{

}
//___________________________________________________________________________
HAIntranuke::HAIntranuke(string config) :
Intranuke("genie::HAIntranuke",config)
{

}
//___________________________________________________________________________
HAIntranuke::~HAIntranuke()
{

}
//___________________________________________________________________________
void HAIntranuke::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HAIntranuke", pNOTICE) 
     << "************ Running HA MODE INTRANUKE ************";

  Intranuke::ProcessEventRecord(evrec);

  LOG("HAIntranuke", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HAIntranuke::SimulateHadronicFinalState(
  GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HA mode
//
  // check inputs
  if(!p || !ev) {
     LOG("HAIntranuke", pERROR) << "** Null input!";
     return;
  }

  // get particle code and check whether this particle can be handled
  int  pdgc = p->Pdg();
  bool is_gamma   = (pdgc==kPdgGamma);						  
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  bool is_kaon    = (pdgc==kPdgKP || pdgc==kPdgKM);
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_handled = (is_baryon || is_pion || is_kaon || is_gamma); 
  if(!is_handled) {
     LOG("HAIntranuke", pERROR) << "** Can not handle particle: " << p->Name();
     return;     
  }

  // select a fate for the input particle
  INukeFateHA_t fate = this->HadronFateHA(p);


  // store the fate
  ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

  if(fate == kIHAFtUndefined) {
     LOG("HAIntranuke", pERROR) << "** Couldn't select a fate";
     p->SetStatus(kIStStableFinalState);
     ev->AddParticle(*p);
     return;     
  }
   LOG("HAIntranuke", pNOTICE)
     << "Selected "<< p->Name() << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics - repeat till is done (should seldom need >2)
   fNumIterations = 0;
   this->SimulateHadronicFinalStateKinematics(ev,p);
}
//___________________________________________________________________________
void HAIntranuke::SimulateHadronicFinalStateKinematics(
  GHepRecord* ev, GHepParticle* p) const
{
  // get stored fate
  INukeFateHA_t fate = (INukeFateHA_t) 
      ev->Particle(p->FirstMother())->RescatterCode();

   LOG("HAIntranuke", pINFO)
     << "Generating kinematics for " << p->Name() 
     << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics for the selected fate 

  try
  {
     fNumIterations++;
     if (fate == kIHAFtElas)
     { 
        this->ElasHA(ev,p,fate);
     }
     else 
     if (fate == kIHAFtInelas || fate == kIHAFtCEx) 
     {
        this->InelasticHA(ev,p,fate);
     }
     else if (fate == kIHAFtAbs || fate == kIHAFtPiProd)
     {
        this->Inelastic(ev,p,fate);
     }
  }
  catch(exceptions::INukeException exception)
  {     
    LOG("HAIntranuke", pNOTICE)  
	 	        << exception;
    if(fNumIterations <= 100) {
        LOG("HAIntranuke", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " - After " << fNumIterations << " tries, still retrying...";
        this->SimulateHadronicFinalStateKinematics(ev,p);
     } else {
        LOG("HAIntranuke", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " after " << fNumIterations-1 
           << " attempts. Trying a new fate...";
        this->SimulateHadronicFinalState(ev,p);
     }
  }
}
//___________________________________________________________________________
INukeFateHA_t HAIntranuke::HadronFateHA(const GHepParticle * p) const
{
// Select a hadron fate in HA mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HAIntranuke", pINFO) 
   << "Selecting hA fate for " << p->Name() << " with KE = " << ke << " MeV";

  // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
    if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

       double frac_cex      = fHadroData->Frac(pdgc, kIHAFtCEx,     ke);
       double frac_elas     = fHadroData->Frac(pdgc, kIHAFtElas,    ke);
       double frac_inel     = fHadroData->Frac(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData->Frac(pdgc, kIHAFtAbs,     ke);
       double frac_piprod   = fHadroData->Frac(pdgc, kIHAFtPiProd,  ke);

       LOG("HAIntranuke", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_piprod;
          
       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
                   frac_piprod;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_piprod  )) return kIHAFtPiProd;  // pi prod

       LOG("HAIntranuke", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {

       double frac_cex      = fHadroData->Frac(pdgc, kIHAFtCEx,     ke);
       double frac_elas     = fHadroData->Frac(pdgc, kIHAFtElas,    ke);
       double frac_inel     = fHadroData->Frac(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData->Frac(pdgc, kIHAFtAbs,     ke);
       double frac_pipro    = fHadroData->Frac(pdgc, kIHAFtPiProd, ke);

       LOG("HAIntranuke", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_pipro;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
	           frac_pipro;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_pipro   )) return kIHAFtPiProd;  // pi prod 

       LOG("HAIntranuke", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
    }
    // handle kaons
    else if (pdgc==kPdgKP || pdgc==kPdgKM) {
       double frac_inel     = fHadroData->Frac(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData->Frac(pdgc, kIHAFtAbs,     ke);
       LOG("HAIntranuke", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs;
       // compute total fraction (can be <1 if fates have been switched off)
       double tf =  frac_inel     +  
	 frac_abs;
      double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
    }
  }//iterations

  return kIHAFtUndefined; 
}

double HAIntranuke::PiBounceNew(void) const
{

// Generates theta in radians for elastic pion-nucleus scattering/
// Lookup table is based on Fig 17 of Freedman, Miller and Henley, Nucl.Phys.
// A389, 457 (1982)
  
  // Generates theta in radians for elastic nucleon-nucleus scattering.
  // Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
  // from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421 
  // Guess value at 0-2 deg based on Ni data.
  
  // The original code did not obviously seem to do this.
  // The data from that paper starts at 6 degrees, now 2 degrees.
  // And even given that the old version seemed to draw from dsigma/domega
  // and not dsigma/dtheta after accounting for the solid angle effect.
  // plus a normalization factor accidentally truncated the distribution at 6.5 deg.

  // This version pulls the polarized p+O16 data from Fig. 1 from nndc.bnl.gov/exfor
  // Interpolates to get dsigma/domega values nearly on the half-degree spots
  // adds data below 6 degrees roughly as the original version (did not find Ni data)
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good guess for a proton or neutron that starts in the nucleus.
  // 


  /*
    points 0 to 60 degrees
    double dsigmadomega[25] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };
  
    double dsigmadtheta[25] = {0., 1151.1, 1642.8, 2132.3, 2291.2,
			       2447.9, 1951.4, 1417.0, 1074.5, 553.0,
			       318.6, 101.5, 28.3, 10.1, 39.6,
			       68.8, 117.1, 114.6, 88.9, 64.9,
			       48.1, 29.9, 10.3, 0.7, 1.0};
    */

    double angleCDF[25] = {0., 1151.1, 2793.9, 4926.2, 7217.5,
			   9665.4, 11616.8, 13033.8, 14108.3, 14661.4,
			   14980.0, 15081.6, 15109.8, 15120.0, 15159.6,
			   15228.4, 15345.6, 15460.2, 15549.0, 15613.9,
			   15662.0, 15691.9, 15702.2, 15703.0, 15704.0};
    
  int nsteps = 24;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 2.5; // degrees
  double theta = 0.0;
  double bindiff = 0.;
  double rdiff = 0.;
  int i;
  for(i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      bindiff = angleCDF[i] - angleCDF[i-1];
      rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;
  
  LOG("HAIntranuke", pNOTICE)
    << "Generated pi+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}



//___________________________________________________________________________
double HAIntranuke::PiBounce(void) const
{
// [adapted from neugen3 intranuke_bounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic pion-nucleus scattering/
// Lookup table is based on Fig 17 of Freedman, Miller and Henley, Nucl.Phys.
// A389, 457 (1982)
  
  const int nprob = 25;
  double degIntoRad = 0.0174533;
  double denom  = 47979.453;
  double rprob[nprob] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 2.5*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  for(int i=0; i<60; i++) {
   theta = i+0.5;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
       tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;
  //theta *=0.0;

  LOG("HAIntranuke", pNOTICE)
    << "Generated pi+Aold elastic scattering angle " << theta << " radians " << theta/degIntoRad << " deg";

  return theta;
}

double HAIntranuke::PnBounceNew(void) const
{

  // Generates theta in radians for elastic nucleon-nucleus scattering.
  // Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
  // from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421 
  // Guess value at 0-2 deg based on Ni data.
  
  // The original code did not obviously seem to do this.
  // The data from that paper starts at 6 degrees, now 2 degrees.
  // And even given that the old version seemed to draw from dsigma/domega
  // and not dsigma/dtheta after accounting for the solid angle effect.
  // plus a normalization factor accidentally truncated the distribution at 6.5 deg.

  // This version pulls the polarized p+O16 data from Fig. 1 from nndc.bnl.gov/exfor
  // Interpolates to get dsigma/domega values nearly on the half-degree spots
  // adds data below 6 degrees roughly as the original version (did not find Ni data)
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good guess for a proton or neutron that starts in the nucleus.
  // 


  /*
  points 0 to 20 deg.  Starting with 913.0 are interpolated from nndc.bnl.gov/exfor
  double dsigdomega[41] = {2400., 2400., 2400., 2350., 2300., 2200., 2000., 1800.,
			   1600., 1400., 1200. 1050. 913.0, 742.6, 544.5, 402.6,
			   296.0, 192.5, 122.4, 77.5, 41.9, 18.2, 6.8, 2.9,
			   2.6, 4.5, 7.2, 9.7, 12.1, 12.4, 11.8, 10.8,
			   10.0, 8.7, 7.3, 5.7, 4.2, 2.7, 1.9, 1.1, 0.6};
  
  The above, multiplied by 2*pi*sin(theta) so convert domega/dtheta.
  double dsigdtheta[41] = {0., 131.6, 263.2, 386.5, 504.3, 603.0, 690.4,
			   701.3, 690.2, 657.1, 632.3, 599.6, 528.2, 416.9, 330.2,
			   258.8, 178.8, 120.3, 80.3, 45.7, 20.8, 8.1, 3.7
			   3.4, 6.2, 10.2, 14.2, 18.3, 19.6, 19.3, 18.1,
			   17.3, 15.5, 13.4, 10.8, 8.2, 5.3, 3.9, 2.3, 1.3};
  */
  
  double angleCDF[41] ={0., 132., 395., 781., 1286., 1889., 2546., 3237.,
			 3928., 4628., 5285., 5918., 6517., 7045., 7462., 7792.,
			 8051., 8230., 8350., 8431., 8476., 8497., 8505., 8509.,
			 8512., 8519., 8529., 8543., 8561., 8581., 8600., 8618.,
			 8636., 8651., 8664., 8675., 8683., 8689., 8693., 8695., 8696.};

  int nsteps = 40;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 0.5; // degrees
  double theta = 0.0;
  for(int i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      double bindiff = angleCDF[i] - angleCDF[i-1];
      double rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;


  LOG("HAIntranuke", pNOTICE)
    << "Generated N+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}

//___________________________________________________________________________
double HAIntranuke::PnBounce(void) const
{
// [adapted from neugen3 intranuke_pnbounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic nucleon-nucleus scattering.
// Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
// from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421 
// Guess value at 0-2 deg based on Ni data.
//
// This actually is not exactly from that table, according to nndc.bnl.gov/exfor
// Like they ran the optical model with parameters, and maybe mis-transcribed the points
// though it it is sorta close.  Maybe from a slightly different data extraction
// However, the input data is supposedly dsigma/dsolidangle
// But we intend to draw from dsigma/dtheta
// Pretty sure this code does not do that.
//  But anyway it produces scatters between 0 and 6.5 degrees, so what.
  
  const int nprob = 20;
  double degIntoRad = 0.0174533;
  double denom  = 11967.0;
  double rprob[nprob] = {
    2400., 2350., 2200., 2000., 1728., 1261., 713., 312., 106., 35., 
    6., 5., 10., 12., 11., 9., 6., 1., 1., 1. };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 1.0*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  double dtheta = 0.5;
  for(int i=0; i< nprob; i++) {
   theta = i+dtheta;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
     tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;

  LOG("HAIntranuke", pNOTICE)
    << "Generated N+Aold elastic scattering angle " << theta << " radians " << theta/degIntoRad << " deg";

  return theta;
}
//___________________________________________________________________________
void HAIntranuke::ElasHA(
         GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // scatters particle within nucleus, copy of hN code meant to run only once
  // in hA mode

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke", pDEBUG)
    << "ElasHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHAFtElas)
    {
      LOG("HAIntranuke", pWARN)
	<< "ElasHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // check remnants
  if(fRemnA<0 || fRemnZ<0) // best to stop it here and not try again.
    {
      LOG("HAIntranuke", pWARN) << "Invalid Nucleus! : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  double Mp = p->Mass();
  double Mt = 0.;
  if (ev->TargetNucleus()->A()==fRemnA)
    { Mt = PDGLibrary::Instance()->Find(ev->TargetNucleus()->Pdg())->Mass(); }
  else 
    {
      Mt = fRemnP4.M();
    }
  TLorentzVector t4PpL = *p->P4();
  TLorentzVector t4PtL= fRemnP4;
   
  double C3CM = 0.0;

  // for safety
  assert(fElasticConfig <= 4);

  // calculate scattering angle
  if(fElasticConfig == 0){
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounce());
    else C3CM = TMath::Cos(this->PiBounce());
  } else {
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounceNew());
    else C3CM = TMath::Cos(this->PiBounceNew());
  }

  // New option Config 2,4 TURN OFF ELASTIC by setting C3CM = 1.0000;
  // the events will be labeled elastic, but are equivalent to noFSI
  LOG("HAIntranuke",pNOTICE) << "Elastic configuration is " << fElasticConfig << " costheta " << C3CM;

  if(fElasticConfig == 2 || fElasticConfig==4){
    // Config 0 is old default.   Config 1 is fixed.  Config 2 is treat as noFSI.
    LOG("HAIntranuke", pNOTICE) << "ElasHA() configured to zero angle scatter, same as noFSI";
    C3CM = 1.0000;
  }
  
  // calculate final 4 momentum of probe
  TLorentzVector t4P3L, t4P4L;

  //Config 0 the top one is the buggy version, use the bottom TwoBodyKinematicsElastic fixed version.
  //Configs 1-3 the bottom one is the fixed version, use that one.
  if(fElasticConfig == 0){
    // This is the originally shipped version of elastic, produces wrong angle distribution.
    if (!utils::intranuke::TwoBodyKinematics(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  } else {
    // This runs for options 1 (fixed), 2 (Elastic becomes noFSI), and 3 (fixed for inelastic also)
    if (!utils::intranuke::TwoBodyKinematicsElastic(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  }


  
  // ...OR one of these update lines is a problem.   Check this first?

  // Update probe particle
  p->SetMomentum(t4P3L);
  
  p->SetStatus(kIStStableFinalState);

  // Update Remnant nucleus
  fRemnP4 = t4P4L;
  LOG("HAIntranuke",pINFO)
    << "C3cm = " << C3CM;
  LOG("HAIntranuke",pINFO)
    << "|p3| = " << t4P3L.Vect().Mag()   << ", E3 = " << t4P3L.E() << ",Mp = " << Mp;
  LOG("HAIntranuke",pINFO)
    << "|p4| = " << fRemnP4.Vect().Mag() << ", E4 = " << fRemnP4.E() << ",Mt = " << Mt;

  ev->AddParticle(*p);

}
//___________________________________________________________________________
void HAIntranuke::InelasticHA(
	GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // charge exch and inelastic - scatters particle within nucleus, hA version
  // each are treated as quasielastic, particle scatters off single nucleon

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke", pDEBUG)
    << "InelasticHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif
  if(ev->Probe() ) {
    LOG("HAIntranuke", pINFO) << " probe KE = " << ev->Probe()->KinE();
  }
  if(fate!=kIHAFtCEx && fate!=kIHAFtInelas)
    {
      LOG("HAIntranuke", pWARN)
	<< "InelasticHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a hadron fate in HN mode
  INukeFateHN_t h_fate;
  if (fate == kIHAFtCEx) h_fate = kIHNFtCEx;
  else                   h_fate = kIHNFtElas;



  
  
  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHAFtCEx)
    {
      if(pcode==kPdgPiP)         {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM)    {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else if(pcode==kPdgPi0)
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
      else if(pcode==kPdgProton) {tcode = kPdgNeutron; scode = kPdgNeutron; s2code = kPdgProton;}
      else if(pcode==kPdgNeutron){tcode = kPdgProton; scode = kPdgProton; s2code = kPdgNeutron;}
      else
	{ LOG("HAIntranuke", pWARN) << "InelasticHA() cannot handle fate: " 
				    << INukeHadroFates::AsString(fate)
				    << " for particle " << p->Name();
	  return;
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      //      if(pcode == kPdgKP || pcode == kPdgKM) tcode = kPdgProton;
      scode = pcode;
      s2code = tcode;
    }

  // check remnants
  if ( fRemnA < 1 )    //we've blown nucleus apart, no need to retry anything - exit
    {
      LOG("HAIntranuke",pNOTICE) << "InelasticHA() stops : not enough nucleons";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  else if ( fRemnZ + (((pcode==kPdgProton)||(pcode==kPdgPiP))?1:0) - (pcode==kPdgPiM?1:0)
	    < ((( scode==kPdgProton)||( scode==kPdgPiP)) ?1:0) - (scode ==kPdgPiM ?1:0)
	    + (((s2code==kPdgProton)||(s2code==kPdgPiP)) ?1:0) - (s2code==kPdgPiM ?1:0) )
    {
      LOG("HAIntranuke",pWARN) << "InelasticHA() failed : too few protons in nucleus";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;         // another extreme case, best strategy is to exit and go to next event
    }

  GHepParticle t(*p);
  t.SetPdgCode(tcode);

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());
  double tM = t.Mass();

  // handle fermi momentum
  if(fDoFermi)
    {
      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3 = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3.Mag2()+ tM*tM);
      t.SetMomentum(TLorentzVector(tP3,tE));
    }
  else
    {
      t.SetMomentum(0,0,0,tM);
    }

  // If we don't have enough energy to unbind this nucleon
  // Just place the particle outside nucleus and exit
  // otherwise it just redraws low energy nucleons until it gives up.
  // Old behavior was to keep drawing nucleons until we got one in the BR tail
  // or exceeded the number of trials and gave up completely.
  /*
  double bindE = 0.025;  // could draw from spectral function or local Fermi gas
  TLorentzVector t4P1L = *p->P4();
  if(t4P1L.E() - bindE < t4P1L.M()){
    LOG("HAIntranuke", pWARN) << "not enough energy in InelasticHA to unbind nucleon - put particle " << pcode << " outside nucleus";
    // Set the fate to no interaction instead of Inelastic or CEX
    ev->Particle(p->FirstMother())->SetRescatterCode((int)kIHAFtNoInteraction);
    
    p->SetStatus(kIStStableFinalState);
    ev->AddParticle(*p);
    return;
  }
  */
  
  GHepParticle * cl = new GHepParticle(*p); // clone particle, to run IntBounce at proper energy
                                            // calculate energy and momentum using invariant mass
  double pM  = p->Mass();
  double E_p = ((*p->P4() + *t.P4()).Mag2() - tM*tM - pM*pM)/(2.0*tM);
  double P_p = TMath::Sqrt(E_p*E_p - pM*pM);
  cl->SetMomentum(TLorentzVector(P_p,0,0,E_p)); 
                  // momentum doesn't have to be in right direction, only magnitude
  double C3CM = fHadroData->IntBounce(cl,tcode,scode,h_fate);
    
  delete cl;
  if (C3CM<-1.)   // hope this doesn't occur too often - unphysical but we just pass it on
    {
      LOG("HAIntranuke", pWARN) << "unphysical angle chosen in InelasicHA - put particle outside nucleus";
      ev->Particle(p->FirstMother())->SetRescatterCode((int)kIHAFtNoInteraction);
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }  

  double KE1L = p->KinE();
  double KE2L = t.KinE();
  LOG("HAIntranuke",pINFO)
    <<  "  KE1L = " << KE1L << "   " << KE1L << "  KE2L = " << KE2L; 

  GHepParticle cl1(*p);
  GHepParticle cl2(t);
  bool success = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						    &cl1,&cl2,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHA); 
  if(success)
    {
      double P3L = TMath::Sqrt(cl1.Px()*cl1.Px() + cl1.Py()*cl1.Py() + cl1.Pz()*cl1.Pz());
      double P4L = TMath::Sqrt(cl2.Px()*cl2.Px() + cl2.Py()*cl2.Py() + cl2.Pz()*cl2.Pz());
      double E3L = cl1.KinE();
      double E4L = cl2.KinE();
      LOG ("HAIntranuke",pINFO) << "Successful quasielastic scattering or charge exchange";
      LOG("HAIntranuke",pINFO)
	<< "C3CM = " << C3CM << "\n  P3L, E3L = " 
	<< P3L << "   " << E3L << "  P4L, E4L = "<< P4L << "   " << E4L ;
      if(ev->Probe() ) { LOG("HAIntranuke",pINFO)
	  << "P4L = " << P4L << " ;E4L=  " << E4L << "\n probe KE = " << ev->Probe()->KinE() << "\n";
	if (ev->Probe() && (E3L>ev->Probe()->E()||E4L>ev->Probe()->E()))  //is this redundant?
	  {
	    exceptions::INukeException exception;
	    exception.SetReason("TwoBodyCollison gives KE> probe KE in hA simulation");
	    throw exception;
	  }
      }
      // always get here, even nucleon decay
	ev->AddParticle(cl1);
	ev->AddParticle(cl2);
	LOG("HAIntranuke", pDEBUG) << "Nucleus : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';

    } else
    {
      exceptions::INukeException exception;
      exception.SetReason("TwoBodyCollison failed in hA simulation");
      throw exception;
    }
  
}
//___________________________________________________________________________
void HAIntranuke::Inelastic(
          GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{

  // Aaron Meyer (05/25/10)
  //
  // Called to handle all absorption and pi production reactions
  //
  // Nucleons -> Reaction approximated by exponential decay in p+n (sum) space,
  //   gaussian in p-n (difference) space
  //   -fit to hN simulations p C, Fe, Pb at 200, 800 MeV
  //   -get n from isospin, np-nn smaller by 2
  // Pions    -> Reaction approximated with a modified gaussian in p+n space,
  //   normal gaussian in p-n space
  //   -based on fits to multiplicity distributions of hN model
  //   for pi+ C, Fe, Pb at 250, 500 MeV
  //   -fit sum and diff of nn, np to Gaussian
  //   -get pi0 from isospin, np-nn smaller by 2
  //   -get pi- from isospin, np-nn smaller by 4
  //   -add 2-body absorption to better match McKeown data
  // Kaons    -> no guidance, use same code as pions.
  //
  // Normally distributed random number generated using Box-Muller transformation
  //
  // Pion production reactions rescatter pions in nucleus, otherwise unchanged from
  //   older versions of GENIE
  //

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke", pDEBUG) 
      << "Inelastic() is invoked for a : " << p->Name() 
      << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // only absorption/pipro fates allowed
  if (fate == kIHAFtPiProd) {

      GHepParticle s1(*p);
      GHepParticle s2(*p);
      GHepParticle s3(*p);

      bool success = utils::intranuke::PionProduction(
         ev,p,&s1,&s2,&s3,fRemnA,fRemnZ,fRemnP4, fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel);

      if (success){
	LOG ("HAIntranuke",pINFO) << " successful pion production fate";
	// set status of particles and conserve charge/baryon number
	s1.SetStatus(kIStStableFinalState);  //should be redundant
	//	  if (pdg::IsPion(s2->Pdg())) s2->SetStatus(kIStHadronInTheNucleus);
	s2.SetStatus(kIStStableFinalState);
	//	  if (pdg::IsPion(s3->Pdg())) s3->SetStatus(kIStHadronInTheNucleus);
	s3.SetStatus(kIStStableFinalState);
	
	ev->AddParticle(s1);
	ev->AddParticle(s2);
	ev->AddParticle(s3);
	
	return;
      }
      else {
	LOG("HAIntranuke", pNOTICE) << "Error: could not create pion production final state";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction kinematics failed - retry kinematics");
	throw exception;
      }
  }

  else if (fate==kIHAFtAbs)   
//  tuned for pions - mixture of 2-body and many-body
//   use same for kaons as there is no guidance
    {
      // Instances for reference
      PDGLibrary * pLib = PDGLibrary::Instance();
      RandomGen * rnd = RandomGen::Instance();

      double ke = p->KinE() / units::MeV;
      int pdgc = p->Pdg();

      if (fRemnA<2)
      {
	  LOG("HAIntranuke", pNOTICE) << "stop  propagation - could not create absorption final state: too few particles";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
      }
      if (fRemnZ<1 && (pdgc==kPdgPiM || pdgc==kPdgKM))
      {
	LOG("HAIntranuke", pNOTICE) << "stop propagation - could not create absorption final state: Pi- or K- cannot be absorbed by only neutrons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }
      if (fRemnA-fRemnZ<1 && (pdgc==kPdgPiP || pdgc==kPdgKP))
      {
	LOG("HAIntranuke", pINFO) << "stop propagation - could not create absorption final state: Pi+ or K+ cannot be absorbed by only protons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }

      // for now, empirical split between multi-nucleon absorption and pi d -> N N
      //
      // added 03/21/11 - Aaron Meyer
      //
      if (pdg::IsPion(pdgc) && rnd->RndFsi().Rndm()<1.14*(.903-0.00189*fRemnA)*(1.35-0.00467*ke))
	{  // pi d -> N N, probability determined empirically with McKeown data

	  INukeFateHN_t fate_hN=kIHNFtAbs;
	  int t1code,t2code,scode,s2code;
	  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

	  // choose target nucleon
	  // -- fates weighted by values from Engel, Mosel...
	  if (pdgc==kPdgPiP) { 
            double Prob_pipd_pp=2.*ppcnt*(1.-ppcnt);
            double Prob_pipnn_pn=.083*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pipd_pp+Prob_pipnn_pn)<Prob_pipd_pp){
	                       t1code=kPdgNeutron; t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgProton;}
	    else{
	                       t1code=kPdgNeutron; t2code=kPdgNeutron; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  if (pdgc==kPdgPiM) { 
            double Prob_pimd_nn=2.*ppcnt*(1.-ppcnt);
            double Prob_pimpp_pn=.083*ppcnt*ppcnt;
	    if (rnd->RndFsi().Rndm()*(Prob_pimd_nn+Prob_pimpp_pn)<Prob_pimd_nn){
                               t1code=kPdgProton;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;  s2code=kPdgNeutron; }
	    else{
	                       t1code=kPdgProton;  t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  else { // pi0
            double Prob_pi0d_pn=0.88*ppcnt*(1.-ppcnt); // 2 * .44
            double Prob_pi0pp_pp=.14*ppcnt*ppcnt;
            double Prob_pi0nn_nn=.14*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<Prob_pi0d_pn){
	                       t1code=kPdgNeutron;  t2code=kPdgProton; 
	                        scode=kPdgNeutron;  s2code=kPdgProton;  }
	    else if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<(Prob_pi0d_pn+Prob_pi0pp_pp)){
	                       t1code=kPdgProton;   t2code=kPdgProton; 
	                       scode=kPdgProton;    s2code=kPdgProton;  }
	    else {
	                       t1code=kPdgNeutron;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;   s2code=kPdgNeutron;  }
	  }
	  LOG("HAIntranuke",pINFO) << "choose 2 body absorption, probe, fs = " << pdgc <<"  "<< scode <<"  "<<s2code;
	  // assign proper masses
	  //double M1   = pLib->Find(pdgc) ->Mass();
	  double M2_1 = pLib->Find(t1code)->Mass();
	  double M2_2 = pLib->Find(t2code)->Mass();
	  //double M2   = M2_1 + M2_2;
	  double M3   = pLib->Find(scode) ->Mass();
	  double M4   = pLib->Find(s2code)->Mass();

	  // handle fermi momentum 
	  double E2_1L, E2_2L;
	  TVector3 tP2_1L, tP2_2L;
	  //TLorentzVector dNucl_P4;
	  Target target(ev->TargetNucleus()->Pdg());
	  if(fDoFermi)
	    {
	      target.SetHitNucPdg(t1code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
	      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
	      target.SetHitNucPdg(t2code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
	      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);

	      //dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);
	    }
	  else
	    {
	      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
	      E2_1L = M2_1;

	      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
	      E2_2L = M2_2;
	    }
	  TLorentzVector dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);

	  double E2L = E2_1L + E2_2L;

	  // adjust p to reflect scattering
	  // get random scattering angle
	  double C3CM = fHadroData->IntBounce(p,t1code,scode,fate_hN);
	  
	  if (C3CM<-1.) 
	    {
	      LOG("HAIntranuke", pWARN) << "Inelastic() failed: IntBounce returned bad angle - try again";
	      exceptions::INukeException exception;
	      exception.SetReason("unphysical angle for hN scattering");
	      throw exception;
	      return;
	    }
	  
	  TLorentzVector t4P1L,t4P2L,t4P3L,t4P4L;
	  t4P1L=*p->P4();
	  t4P2L=TLorentzVector(TVector3(tP2_1L+tP2_2L),E2L);

	  double bindE=0.075; // set to fit McKeown data
	  //double bindE=0.0; 

	  // This tries to send a pion and a nucleon pair (M = 1.87xx) to TwoBodyKinematics
	  // and asks it to return two nucleons in return.
	  // This new code should also handle gamma + NN.  
	  bool returncode = false;
	  if(fElasticConfig == 3 || fElasticConfig==4){
	    returncode = utils::intranuke::TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  } else {
	    returncode = utils::intranuke::TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  }

	  if(returncode)
	    {
	      if (pdgc==kPdgPiP || pdgc==kPdgKP) fRemnZ++;
	      if (pdgc==kPdgPiM || pdgc==kPdgKM) fRemnZ--;
	      if (t1code==kPdgProton) fRemnZ--;
	      if (t2code==kPdgProton) fRemnZ--;
	      fRemnA-=2;
	      fRemnP4-=dNucl_P4;

	      // create t particles w/ appropriate momenta, code, and status
	      // Set target's mom to be the mom of the hadron that was cloned
	      GHepParticle* t1 = new GHepParticle(*p);
	      GHepParticle* t2 = new GHepParticle(*p);
	      t1->SetFirstMother(p->FirstMother());
	      t1->SetLastMother(p->LastMother());
	      t2->SetFirstMother(p->FirstMother());
	      t2->SetLastMother(p->LastMother());

	      // adjust p to reflect scattering
	      t1->SetPdgCode(scode);
	      t1->SetMomentum(t4P3L);

	      t2->SetPdgCode(s2code);
	      t2->SetMomentum(t4P4L);

	      t1->SetStatus(kIStStableFinalState);
	      t2->SetStatus(kIStStableFinalState);

	      ev->AddParticle(*t1);
	      ev->AddParticle(*t2);

	      return;
	    }
	  else
	    {
	      LOG("HAIntranuke", pNOTICE) << "Inelastic in hA failed calling TwoBodyKineamtics";
	      exceptions::INukeException exception;
	      exception.SetReason("Pion absorption kinematics through TwoBodyKinematics failed");
	      throw exception;

	    }

	} // end pi d -> N N
      else // multi-nucleon
	{
	  
      // declare some parameters for double gaussian and determine values chosen
      // parameters for proton and pi+, others come from isospin transformations

	  double ns0=0; // mean - sum of nucleons
	  double nd0=0; // mean - difference of nucleons
	  double Sig_ns=0; // std dev - sum
	  double Sig_nd=0; // std dev - diff
      double gam_ns=0; // exponential decay rate (for nucleons)

      if ( pdg::IsNeutronOrProton (pdgc) ) // nucleon probe
	{
	  // antisymmetric about Z=N
	  if (fRemnA-fRemnZ > fRemnZ) 
	    nd0 =  135.227 * TMath::Exp(-7.124*(fRemnA-fRemnZ)/double(fRemnA)) - 2.762;
	  else 
	    nd0 = -135.227 * TMath::Exp(-7.124*        fRemnZ /double(fRemnA)) + 4.914; 

	  Sig_nd = 2.034 + fRemnA * 0.007846;

	  double c1 = 0.041 + ke * 0.0001525;
	  double c2 = -0.003444 - ke * 0.00002324;
//change last factor from 30 to 15 so that gam_ns always larger than 0
//add check to be certain
	  double c3 = 0.064 - ke * 0.000015;  
	  gam_ns = c1 * TMath::Exp(c2*fRemnA) + c3;
	  if(gam_ns<0.002) gam_ns = 0.002;
	  //gam_ns = 10.;
	  LOG("HAIntranuke", pINFO) << "nucleon absorption";
	  LOG("HAIntranuke", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	  LOG("HAIntranuke", pINFO) << "--> gam_ns = " << gam_ns;
	}
      else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	{
	  ns0 = .0001*(1.+ke/250.) * (fRemnA-10)*(fRemnA-10) + 3.5;
	  nd0 = (1.+ke/250.) - ((fRemnA/200.)*(1. + 2.*ke/250.));
	  Sig_ns = (10. + 4. * ke/250.)*TMath::Power(fRemnA/250.,0.9);  //(1. - TMath::Exp(-0.02*fRemnA));
	  Sig_nd = 4*(1 - TMath::Exp(-0.03*ke));
	  LOG("HAIntranuke", pINFO) << "pion absorption";
	  LOG("HAIntranuke", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  LOG("HAIntranuke", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else if (pdgc==kPdgKP || pdgc==kPdgKM) // kaon probe
	{
	  ns0 = (rnd->RndFsi().Rndm()>0.5?3:2);
	  nd0 = 1.;
	  Sig_ns = 0.1;
	  Sig_nd = 0.1;
	  LOG("HAIntranuke", pINFO) << "kaon absorption - set ns, nd later";
	  //	  LOG("HAIntranuke", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else
	{
	  LOG("HAIntranuke", pWARN) << "Inelastic() cannot handle absorption reaction for " << p->Name();
	}

      // account for different isospin
      if (pdgc==kPdgPi0 || pdgc==kPdgNeutron) nd0-=2.;
      if (pdgc==kPdgPiM)                      nd0-=4.;

      int iter=0;    // counter
      int np=0,nn=0; // # of p, # of n
      bool not_done=true;
      double u1 = 0, u2 = 0;

      while (not_done)
	{
	  // infinite loop check
	  if (iter>=100) {
	    LOG("HAIntranuke", pNOTICE) << "Error: could not choose absorption final state";
	    LOG("HAIntranuke", pNOTICE) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	    LOG("HAIntranuke", pNOTICE) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	    LOG("HAIntranuke", pNOTICE) << "--> gam_ns = " << gam_ns;
	    LOG("HAIntranuke", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;
	    exceptions::INukeException exception;
	    exception.SetReason("Absorption choice of # of p,n failed");
	    throw exception;
	  }
	  //here??

	  // Box-Muller transform
	  // Takes two uniform distribution random variables on (0,1]
	  // Creates two normally distributed random variables on (0,inf)

	  u1 = rnd->RndFsi().Rndm(); // uniform random variable 1
	  u2 = rnd->RndFsi().Rndm(); // "                     " 2
	  if (u1==0) u1 = rnd->RndFsi().Rndm();
	  if (u2==0) u2 = rnd->RndFsi().Rndm(); // Just in case

	  // normally distributed random variable   
	  double x2 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Sin(2*kPi*u2);

	  double ns = 0;

	  if ( pdg::IsNeutronOrProton (pdgc) ) //nucleon probe
	    {
	      ns = -TMath::Log(rnd->RndFsi().Rndm())/gam_ns; // exponential random variable
	    }	  
	  if ( pdg::IsKaon (pdgc) ) //charged kaon probe - either 2 or 3 nucleons to stay simple
	    {
	      ns =  (rnd->RndFsi().Rndm()<0.5?2:3);
	    }
	  else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	    {
	      // Pion fit for sum takes for xs*exp((xs-x0)^2 / 2*sig_xs0)
	      // Find random variable by first finding gaussian random variable
	      //   then throwing the value against a linear P.D.F.
	      //
	      // max is the maximum value allowed for the random variable (10 std + mean)
	      // minimum allowed value is 0

	      double max = ns0 + Sig_ns * 10;
	      if(max>fRemnA) max=fRemnA;
	      double x1 = 0;
	      bool not_found = true;
	      int iter2 = 0;

	      while (not_found)
		{
		  // infinite loop check
		  if (iter2>=100)
		    {
		      LOG("HAIntranuke", pNOTICE) << "Error: stuck in random variable loop for ns";
		      LOG("HAIntranuke", pNOTICE) << "--> mean of sum parent distr = " << ns0 << ", Stand dev = " << Sig_ns;
		      LOG("HAIntranuke", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;

		      exceptions::INukeException exception;
		      exception.SetReason("Random number generator for choice of #p,n final state failed - unusual - redo kinematics");
		      throw exception;
		    }

		  // calculate exponential random variable
		  u1 = rnd->RndFsi().Rndm();
		  u2 = rnd->RndFsi().Rndm();
		  if (u1==0) u1 = rnd->RndFsi().Rndm();
		  if (u2==0) u2 = rnd->RndFsi().Rndm();
		  x1 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Cos(2*kPi*u2);  

		  ns = ns0 + Sig_ns * x1;
		  if ( ns>max || ns<0 )                  {iter2++; continue;}
		  else if ( rnd->RndFsi().Rndm() > (ns/max) ) {iter2++; continue;}
		  else {
		    // accept this sum value
		    not_found=false;
		  }
		} //while(not_found)
	    }//else pion

	  double nd = nd0 + Sig_nd * x2; // difference (p-n) for both pion, nucleon probe
	  if (pdgc==kPdgKP)   // special for KP
	    { if (ns==2) nd=0;
	      if (ns>2) nd=1; }

	  np = int((ns+nd)/2.+.5); // Addition of .5 for rounding correction
	  nn = int((ns-nd)/2.+.5);

	  LOG("HAIntranuke", pINFO) << "ns = "<<ns<<", nd = "<<nd<<", np = "<<np<<", nn = "<<nn;
	  //LOG("HAIntranuke", pNOTICE) << "RemA = "<<fRemnA<<", RemZ = "<<fRemnZ<<", probe = "<<pdgc;

	  /*if ((ns+nd)/2. < 0 || (ns-nd)/2. < 0)  {iter++; continue;}
	    else */ 
	  //check for problems befor executing phase space 'decay'
	       if (np < 0 || nn < 0 )                 {iter++; continue;}
          else if (np + nn < 2. )                     {iter++; continue;}
          else if ((np + nn == 2.) &&  pdg::IsNeutronOrProton (pdgc))                     {iter++; continue;}
          else if (np > fRemnZ + ((pdg::IsProton(pdgc) || pdgc==kPdgPiP || pdgc==kPdgKP)?1:0)
		   - ((pdgc==kPdgPiM || pdgc==kPdgKM)?1:0)) {iter++; continue;}
          else if (nn > fRemnA-fRemnZ + ((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)
		   - ((pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)) {iter++; continue;}
	  else { 
	    not_done=false;   //success
	    LOG("HAIntranuke",pINFO) << "success, iter = " << iter << "  np, nn = " << np << "  " << nn; 
	    if (np+nn>86) // too many particles, scale down
	      {
		double frac = 85./double(np+nn);
		np = int(np*frac);
		nn = int(nn*frac);
	      }

	    if (  (np==fRemnZ       +((pdg::IsProton (pdgc)||pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)-(pdgc==kPdgPiM||pdgc==kPdgKM?1:0))
		&&(nn==fRemnA-fRemnZ+((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)-(pdgc==kPdgPiP||pdgc==kPdgKP?1:0)) )
	      { // leave at least one nucleon in the nucleus to prevent excess momentum
		if (rnd->RndFsi().Rndm()<np/(double)(np+nn)) np--;
		else nn--;
	      }

	    LOG("HAIntranuke", pNOTICE) << "Final state chosen; # protons : " 
					<< np << ", # neutrons : " << nn;
	  }
	} //while(not_done)

      // change remnants to reflect probe
      if ( pdgc==kPdgProton || pdgc==kPdgPiP || pdgc==kPdgKP)     fRemnZ++;
      if ( pdgc==kPdgPiM || pdgc==kPdgKM)                         fRemnZ--;
      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA++;

      // PhaseSpaceDecay forbids anything over 18 particles
      //
      // If over 18 particles, split into 5 groups and perform decay on each group
      // Anything over 85 particles reduced to 85 in previous step
      //
      // 4 of the nucleons are used as "probes" as well as original probe,
      // with each one sharing 1/5 of the total incident momentum
      //
      // Note: choosing 5 groups and distributing momentum evenly was arbitrary
      //   Needs to be revised later

      if ((np+nn)>18)
	{
	  // code lists
	  PDGCodeList list0(allow_dup);
	  PDGCodeList list1(allow_dup);
	  PDGCodeList list2(allow_dup);
	  PDGCodeList list3(allow_dup);
	  PDGCodeList list4(allow_dup);
	  PDGCodeList* listar[5] = {&list0, &list1, &list2, &list3, &list4};

	  //set up HadronClusters
	  // simple for now, each (of 5) hadron cluster has 1/5 of mom and KE

       	  double probM = pLib->Find(pdgc)   ->Mass();
	  TVector3 pP3 = p->P4()->Vect() * (1./5.);
	  double probKE = p->P4()->E() -probM;
	  double clusKE = probKE * (1./5.);
	  TLorentzVector clusP4(pP3,clusKE);   //no mass

	  TLorentzVector X4(*p->X4());
	  GHepStatus_t ist = kIStNucleonClusterTarget;

	  int mom = p->FirstMother();

	  GHepParticle * p0 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p1 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p2 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p3 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p4 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);

	  // To conserve 4-momenta
	  //	  fRemnP4 -= probP4 + protP4*np_p + neutP4*(4-np_p) - *p->P4();
	  fRemnP4 -= 5.*clusP4 - *p->P4();

	  for (int i=0;i<(np+nn);i++)
	    {
	      if (i<np)
		{
		  listar[i%5]->push_back(kPdgProton);
		  fRemnZ--;
		}
	      else listar[i%5]->push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  for (int i=0;i<5;i++)
	    {
	      LOG("HAIntranuke", pINFO) << "List" << i << " size: " << listar[i]->size();
	      if (listar[i]->size() <2)
		{
		  exceptions::INukeException exception;
		  exception.SetReason("too few particles for Phase Space decay - try again");
		  throw exception;
		}	  
	    }

	  // commented out to better fit with absorption reactions
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      GHepParticle* p_ar[5] = {cl, p1, p2, p3, p4};
	      for (int i=0;i<5;i++)
		{
		  Target target(ev->TargetNucleus()->Pdg());
		  TVector3 pBuf = p_ar[i]->P4()->Vect();
		  double mBuf = p_ar[i]->Mass();
		  double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  TLorentzVector tSum(pBuf,eBuf); 
		  double mSum = 0.0;
		  vector<int>::const_iterator pdg_iter;
		  for(pdg_iter=++(listar[i]->begin());pdg_iter!=listar[i]->end();++pdg_iter)
		    {
		      target.SetHitNucPdg(*pdg_iter); 
		      fNuclmodel->GenerateNucleon(target);
		      mBuf = pLib->Find(*pdg_iter)->Mass();
		      mSum += mBuf;
		      pBuf = fFermiFac * fNuclmodel->Momentum3();
		      eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		      tSum += TLorentzVector(pBuf,eBuf);
		      fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		    }
		  TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
		  p_ar[i]->SetMomentum(dP4);
		}
		}*/

	  bool success1 = utils::intranuke::PhaseSpaceDecay(ev,p0,*listar[0],fRemnP4,fNucRmvE,kIMdHA);
	  bool success2 = utils::intranuke::PhaseSpaceDecay(ev,p1,*listar[1],fRemnP4,fNucRmvE,kIMdHA);
	  bool success3 = utils::intranuke::PhaseSpaceDecay(ev,p2,*listar[2],fRemnP4,fNucRmvE,kIMdHA);
	  bool success4 = utils::intranuke::PhaseSpaceDecay(ev,p3,*listar[3],fRemnP4,fNucRmvE,kIMdHA);
	  bool success5 = utils::intranuke::PhaseSpaceDecay(ev,p4,*listar[4],fRemnP4,fNucRmvE,kIMdHA);
	  if(success1 && success2 && success3 && success4 && success5)
	    {
	      LOG("HAIntranuke", pINFO)<<"Successful many-body absorption - n>=18";
	    }
	  else 
	    {
	      // try to recover 
	      LOG("HAIntranuke", pWARN) << "PhaseSpace decay fails for HadrCluster- recovery likely incorrect - rethrow event";
	      p->SetStatus(kIStStableFinalState);
	      ev->AddParticle(*p);
	      fRemnA+=np+nn;
	      fRemnZ+=np;
	      if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	      if ( pdgc==kPdgPiM )                         fRemnZ++;
	      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
		/*	      exceptions::INukeException exception;
	      exception.SetReason("Phase space generation of absorption final state failed");
	      throw exception;
		*/
	    }

	  //	  delete cl;
	  delete p0;
	  delete p1;
	  delete p2;
	  delete p3;
	  delete p4;

	}
      else // less than 18 particles pion
	{
	  if (pdgc==kPdgKP)  list.push_back(kPdgKP); //normally conserve strangeness
	  if (pdgc==kPdgKM)  list.push_back(kPdgKM);
	  for (int i=0;i<np;i++)
	    {
	      list.push_back(kPdgProton);
	      fRemnA--;
	      fRemnZ--;
	    }
	  for (int i=0;i<nn;i++)
	    {
	      list.push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  
	  // Library instance for reference
	  //PDGLibrary * pLib = PDGLibrary::Instance();

	  // commented out to better fit with absorption reactions	  
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      Target target(ev->TargetNucleus()->Pdg());
	      TVector3 pBuf = p->P4()->Vect();
	      double mBuf = p->Mass();
	      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
	      TLorentzVector tSum(pBuf,eBuf); 
	      double mSum = 0.0;
	      vector<int>::const_iterator pdg_iter;
	      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
		{
		  target.SetHitNucPdg(*pdg_iter);
		  fNuclmodel->GenerateNucleon(target);
		  mBuf = pLib->Find(*pdg_iter)->Mass();
		  mSum += mBuf;
		  pBuf = fFermiFac * fNuclmodel->Momentum3();
		  eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  tSum += TLorentzVector(pBuf,eBuf);
		  fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		}
	      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
	      p->SetMomentum(dP4);    
	      }*/
	  
	  LOG("HAIntranuke", pDEBUG)
	    << "Remnant nucleus (A,Z) = (" << fRemnA << ", " << fRemnZ << ")";
	  LOG("HAIntranuke", pINFO) << " list size: " << np+nn;
	  if (np+nn <2)
	    {
	      exceptions::INukeException exception;
	      exception.SetReason("too few particles for Phase Space decay - try again");
	      throw exception;
	    }
	  //	  GHepParticle * cl = new GHepParticle(*p);
	  //	  cl->SetPdgCode(kPdgDecayNuclCluster);
	  bool success = utils::intranuke::PhaseSpaceDecay(ev,p,list,fRemnP4,fNucRmvE,kIMdHA);
	  if (success)
	    {
	      LOG ("HAIntranuke",pINFO) << "Successful many-body absorption, n<=18";
	    }
	  else {
	    // recover
	    p->SetStatus(kIStStableFinalState);
	    ev->AddParticle(*p);
	    fRemnA+=np+nn;
	    fRemnZ+=np;
	    if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	    if ( pdgc==kPdgPiM )                         fRemnZ++;
	    if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
	    exceptions::INukeException exception;
	    exception.SetReason("Phase space generation of absorption final state failed");
	    throw exception;
	  }
	}
	} // end multi-nucleon FS
    }
  else // not absorption/pipro
    {
      LOG("HAIntranuke", pWARN) 
	<< "Inelastic() can not handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }
}
//___________________________________________________________________________
bool HAIntranuke::HandleCompoundNucleus(
  GHepRecord* /*ev*/, GHepParticle* /*p*/, int /*mom*/) const
{
  // only relevant for hN mode
  return false;
}
//___________________________________________________________________________
void HAIntranuke::LoadConfig(void)
{

  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData = INukeHadroData::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));           // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE")); // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HAINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HAINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));     // fm
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));

  // report
  LOG("HAIntranuke", pINFO) << "Settings for INTRANUKE mode: " << INukeMode::AsString(kIMdHA);
  LOG("HAIntranuke", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HAIntranuke", pINFO) << "R0          = " << fR0 << " fermi";
  LOG("HAIntranuke", pINFO) << "NR          = " << fNR;
  LOG("HAIntranuke", pINFO) << "DelRPion    = " << fDelRPion;
  LOG("HAIntranuke", pINFO) << "DelRNucleon = " << fDelRNucleon;
  LOG("HAIntranuke", pINFO) << "HadStep     = " << fHadStep << " fermi";
  LOG("HAIntranuke", pINFO) << "EPreEq      = " << fHadStep << " fermi";
  LOG("HAIntranuke", pINFO) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HAIntranuke", pINFO) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HAIntranuke", pINFO) << "FermiFac    = " << fFermiFac;
  LOG("HAIntranuke", pINFO) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HAIntranuke", pINFO) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HAIntranuke", pINFO) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HAIntranuke", pINFO) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> anc/fixedha-20190620/HAIntranuke.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _HA_INTRANUKE_H_
#define _HA_INTRANUKE_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/Intranuke.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData;
class PDGCodeList;

class HAIntranuke : public Intranuke {

friend class IntranukeTester;

public :
  HAIntranuke();
  HAIntranuke(string config);
 ~HAIntranuke();

  void ProcessEventRecord(GHepRecord * event_rec) const;

private:

  void LoadConfig (void);

  void  SimulateHadronicFinalState           (GHepRecord* ev, GHepParticle* p) const;
  void  SimulateHadronicFinalStateKinematics (GHepRecord* ev, GHepParticle* p) const;

  INukeFateHA_t HadronFateHA     (const GHepParticle* p) const;
  void          Inelastic        (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          ElasHA           (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          InelasticHA      (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  double        PiBounce         (void) const;
  double        PnBounce         (void) const;
  double        PiBounceNew      (void) const;
  double        PnBounceNew      (void) const;
  bool          HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const;           

  mutable unsigned int fNumIterations;
};

}      // genie namespace

#endif // _HA_INTRANUKE_H_


==> anc/fixedha-20190620/HAIntranuke2014.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   Major overhaul of the function of each interaction type. Absorption fates
   changed to allow more than 6 particles at a time (up to 85 now). PiPro fates
   now allow the pion to rescatter inside the nucleus, will be changed at a
   later date. HAIntranuke class is now defined as derived from virtual class.
   Intranuke.
 @ Oct 10, 2011 - SD
   Changes to keep reweighting alive.  Add exception handling in ElasHA, InelasticHA,
   and Inelastic.
 @ Jan 24, 2012 - SD
   Add option of doing K+.  
 @ Jan 9, 2015 - SD, NG, TG
   Added 2014 version of INTRANUKE codes (new class) for independent development.
 @ Aug 30, 2016 - SD
   Memory leak fixes - Igor.  
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran
*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>
#include <exception>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/Intranuke2014.h"
#include "HadronTransport/HAIntranuke2014.h"
#include "HadronTransport/INukeHadroData2014.h"
#include "HadronTransport/INukeUtils2014.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke2014;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HA-mode
//___________________________________________________________________________
//___________________________________________________________________________
HAIntranuke2014::HAIntranuke2014() :
Intranuke2014("genie::HAIntranuke2014")
{

}
//___________________________________________________________________________
HAIntranuke2014::HAIntranuke2014(string config) :
Intranuke2014("genie::HAIntranuke2014",config)
{

}
//___________________________________________________________________________
HAIntranuke2014::~HAIntranuke2014()
{

}
//___________________________________________________________________________
void HAIntranuke2014::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HAIntranuke2014", pNOTICE) 
     << "************ Running hA2014 MODE INTRANUKE ************";
  GHepParticle * nuclearTarget = evrec -> TargetNucleus();
  nuclA = nuclearTarget -> A();

  Intranuke2014::ProcessEventRecord(evrec);

  LOG("HAIntranuke2014", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HAIntranuke2014::SimulateHadronicFinalState(
  GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HA mode
//
  // check inputs
  if(!p || !ev) {
     LOG("HAIntranuke2014", pERROR) << "** Null input!";
     return;
  }

  // get particle code and check whether this particle can be handled
  int  pdgc = p->Pdg();
  bool is_gamma   = (pdgc==kPdgGamma);						  
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  bool is_kaon    = (pdgc==kPdgKP || pdgc==kPdgKM);
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_handled = (is_baryon || is_pion || is_kaon || is_gamma); 
  if(!is_handled) {
     LOG("HAIntranuke2014", pERROR) << "** Can not handle particle: " << p->Name();
     return;     
  }

  // select a fate for the input particle
  INukeFateHA_t fate = this->HadronFateHA(p);

  // store the fate
  ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

  if(fate == kIHAFtUndefined) {
     LOG("HAIntranuke2014", pERROR) << "** Couldn't select a fate";
     p->SetStatus(kIStStableFinalState);
     ev->AddParticle(*p);
     return;     
  }
   LOG("HAIntranuke2014", pNOTICE)
     << "Selected "<< p->Name() << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics - repeat till is done (should seldom need >2)
   fNumIterations = 0;
   this->SimulateHadronicFinalStateKinematics(ev,p);
}
//___________________________________________________________________________
void HAIntranuke2014::SimulateHadronicFinalStateKinematics(
  GHepRecord* ev, GHepParticle* p) const
{
  // get stored fate
  INukeFateHA_t fate = (INukeFateHA_t) 
      ev->Particle(p->FirstMother())->RescatterCode();

   LOG("HAIntranuke2014", pINFO)
     << "Generating kinematics for " << p->Name() 
     << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics for the selected fate 

  try
  {
     fNumIterations++;
     if (fate == kIHAFtElas)
     { 
        this->ElasHA(ev,p,fate);
     }
     else 
     if (fate == kIHAFtInelas || fate == kIHAFtCEx) 
     {
        this->InelasticHA(ev,p,fate);
     }
     else if (fate == kIHAFtAbs || fate == kIHAFtPiProd)
     {
	  this->Inelastic(ev,p,fate);
     }
  }
  catch(exceptions::INukeException exception)
  {     
    LOG("HAIntranuke2014", pNOTICE)  
	 	        << exception;
    if(fNumIterations <= 100) {
        LOG("HAIntranuke2014", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " - After " << fNumIterations << " tries, still retrying...";
        this->SimulateHadronicFinalStateKinematics(ev,p);
     } else {
        LOG("HAIntranuke2014", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " after " << fNumIterations-1 
           << " attempts. Trying a new fate...";
        this->SimulateHadronicFinalState(ev,p);
     }
  }
}
//___________________________________________________________________________
INukeFateHA_t HAIntranuke2014::HadronFateHA(const GHepParticle * p) const
{
// Select a hadron fate in HA mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HAIntranuke2014", pINFO) 
   << "Selecting hA fate for " << p->Name() << " with KE = " << ke << " MeV";

  // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
   if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

     double frac_cex      = fHadroData2014->FracADep(pdgc, kIHAFtCEx,     ke, nuclA);
     double frac_elas     = fHadroData2014->FracADep(pdgc, kIHAFtElas,    ke, nuclA);
     double frac_inel     = fHadroData2014->FracADep(pdgc, kIHAFtInelas,  ke, nuclA);
     double frac_abs      = fHadroData2014->FracADep(pdgc, kIHAFtAbs,     ke, nuclA);
     double frac_piprod   = fHadroData2014->FracADep(pdgc, kIHAFtPiProd,  ke, nuclA);
     LOG("HAIntranuke2014", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_piprod;
          
       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
                   frac_piprod;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_piprod  )) return kIHAFtPiProd;  // pi prod

       LOG("HAIntranuke2014", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {
      double frac_cex      = fHadroData2014->FracAIndep(pdgc, kIHAFtCEx,    ke);
      double frac_elas     = fHadroData2014->FracAIndep(pdgc, kIHAFtElas,   ke);
      double frac_inel     = fHadroData2014->FracAIndep(pdgc, kIHAFtInelas, ke);
      double frac_abs      = fHadroData2014->FracAIndep(pdgc, kIHAFtAbs,    ke);
      double frac_pipro    = fHadroData2014->FracAIndep(pdgc, kIHAFtPiProd, ke);

       LOG("HAIntranuke2014", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_pipro;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
	           frac_pipro;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_pipro   )) return kIHAFtPiProd;  // pi prod 

       LOG("HAIntranuke2014", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
    }
    // handle kaons
    else if (pdgc==kPdgKP || pdgc==kPdgKM) {
       double frac_inel     = fHadroData2014->FracAIndep(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData2014->FracAIndep(pdgc, kIHAFtAbs,     ke);

       LOG("HAIntranuke2014", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs;
       // compute total fraction (can be <1 if fates have been switched off)
       double tf =  frac_inel     +  
	 frac_abs;
      double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
    }
  }//iterations

  return kIHAFtUndefined; 
}
//___________________________________________________________________________
double HAIntranuke2014::PiBounceNew(void) const
{

  // Generates theta in radians for elastic pion-nucleus scattering/
  // Lookup table is based on pi+ 48Ca at 180 MeV, Fig 17 of
  // Freedman, Miller and Henley, Nucl.Phys.A389, 457 (1982)
  // data from K.G.Boyer et al Phys.Rev.C24, 598 (1981)
  
  // Original Intranuke author got dsigma/domega values every 2.5 degrees
  // possibly by running an optical model with parameters from that paper
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good guess for a proton or neutron that starts in the nucleus.
  // 


  /*
    points 0 to 60 degrees
    double dsigmadomega[25] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };
  
    double dsigmadtheta[25] = {0., 1151.1, 1642.8, 2132.3, 2291.2,
			       2447.9, 1951.4, 1417.0, 1074.5, 553.0,
			       318.6, 101.5, 28.3, 10.1, 39.6,
			       68.8, 117.1, 114.6, 88.9, 64.9,
			       48.1, 29.9, 10.3, 0.7, 1.0};
    */

    double angleCDF[25] = {0., 1151.1, 2793.9, 4926.2, 7217.5,
			   9665.4, 11616.8, 13033.8, 14108.3, 14661.4,
			   14980.0, 15081.6, 15109.8, 15120.0, 15159.6,
			   15228.4, 15345.6, 15460.2, 15549.0, 15613.9,
			   15662.0, 15691.9, 15702.2, 15703.0, 15704.0};
    
  int nsteps = 24;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 2.5; // degrees
  double theta = 0.0;
  double bindiff = 0.;
  double rdiff = 0.;
  int i;
  for(i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      bindiff = angleCDF[i] - angleCDF[i-1];
      rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;

  
  LOG("HAIntranuke", pNOTICE)
    << "Generated pi+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}



double HAIntranuke2014::PiBounce(void) const
{
// [adapted from neugen3 intranuke_bounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic pion-nucleus scattering/
// Lookup table is based on Fig 17 of Freedman, Miller and Henley, Nucl.Phys.
// A389, 457 (1982)
//
  const int nprob = 25;
  double degIntoRad = 0.0174533;
  double denom  = 47979.453;
  double rprob[nprob] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 2.5*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  for(int i=0; i<60; i++) {
   theta = i+0.5;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
     tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;

  LOG("HAIntranuke2014", pNOTICE)
     << "Generated pi+Aold elastic scattering angle " << theta << " radians " << theta/degIntoRad << " deg";

  return theta;
}

double HAIntranuke2014::PnBounceNew(void) const
{

  // Generates theta in radians for elastic nucleon-nucleus scattering.
  // Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
  // from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421
  // Guess value at 0-2 deg based on Ni data, same as original code.
  
  // This version re-pulls the polarized p+O16 data from Fig. 1 from nndc.bnl.gov/exfor
  // Plus the original Intranuke author's estimate for below 6 degrees.
  // Interpolates to get dsigma/domega values nearly on the half-degree spots
  // adds data below 6 degrees roughly as the original version (did not find Ni data)
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good starting guess for a proton or neutron that starts in the nucleus.


  /*
  points 0 to 20 deg.  Starting with 913.0 are interpolated from nndc.bnl.gov/exfor
  double dsigdomega[41] = {2400., 2400., 2400., 2350., 2300., 2200., 2000., 1800.,
			   1600., 1400., 1200. 1050. 913.0, 742.6, 544.5, 402.6,
			   296.0, 192.5, 122.4, 77.5, 41.9, 18.2, 6.8, 2.9,
			   2.6, 4.5, 7.2, 9.7, 12.1, 12.4, 11.8, 10.8,
			   10.0, 8.7, 7.3, 5.7, 4.2, 2.7, 1.9, 1.1, 0.6};
  
  The above, multiplied by 2*pi*sin(theta) so convert domega/dtheta.
  double dsigdtheta[41] = {0., 131.6, 263.2, 386.5, 504.3, 603.0, 690.4,
			   701.3, 690.2, 657.1, 632.3, 599.6, 528.2, 416.9, 330.2,
			   258.8, 178.8, 120.3, 80.3, 45.7, 20.8, 8.1, 3.7
			   3.4, 6.2, 10.2, 14.2, 18.3, 19.6, 19.3, 18.1,
			   17.3, 15.5, 13.4, 10.8, 8.2, 5.3, 3.9, 2.3, 1.3};
  */
  
  double angleCDF[41] ={0., 132., 395., 781., 1286., 1889., 2546., 3237.,
			 3928., 4628., 5285., 5918., 6517., 7045., 7462., 7792.,
			 8051., 8230., 8350., 8431., 8476., 8497., 8505., 8509.,
			 8512., 8519., 8529., 8543., 8561., 8581., 8600., 8618.,
			 8636., 8651., 8664., 8675., 8683., 8689., 8693., 8695., 8696.};

  int nsteps = 40;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 0.5; // degrees
  double theta = 0.0;
  for(int i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      double bindiff = angleCDF[i] - angleCDF[i-1];
      double rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;


  LOG("HAIntranuke", pNOTICE)
    << "Generated N+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}

//___________________________________________________________________________
double HAIntranuke2014::PnBounce(void) const
{
// [adapted from neugen3 intranuke_pnbounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic nucleon-nucleus scattering.
// Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
// from table in Adams et al., PRL 1979. Guess value at 0-2 deg based on Ni
// data.
//
// This actually is not exactly from that table, according to nndc.bnl.gov/exfor
// Like they ran the optical model with parameters, and maybe mis-transcribed the points
// though it it is sorta close.  Maybe from a slightly different data extraction
// However, the input data is supposedly dsigma/dsolidangle
// But we intend to draw from dsigma/dtheta
// Pretty sure this code does not do that.
//  But anyway it produces scatters between 0 and 6.5 degrees, so what.

  const int nprob = 20;
  double degIntoRad = 0.0174533;
  double denom  = 11967.0;
  double rprob[nprob] = {
    2400., 2350., 2200., 2000., 1728., 1261., 713., 312., 106., 35., 
    6., 5., 10., 12., 11., 9., 6., 1., 1., 1. };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 1.0*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  for(int i=0; i< nprob; i++) {
   theta = i+0.5;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
     tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;

  LOG("HAIntranuke2014", pNOTICE)
     << "Generated N+Aold elastic scattering angle " << theta << " radians" << theta/degIntoRad << " deg";

  return theta;
}
//___________________________________________________________________________
void HAIntranuke2014::ElasHA(
         GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // scatters particle within nucleus, copy of hN code meant to run only once
  // in hA mode

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke2014", pDEBUG)
    << "ElasHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHAFtElas)
    {
      LOG("HAIntranuke2014", pWARN)
	<< "ElasHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // check remnants
  if(fRemnA<0 || fRemnZ<0) // best to stop it here and not try again.
    {
      LOG("HAIntranuke2014", pWARN) << "Invalid Nucleus! : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  double Mp = p->Mass();
  double Mt = 0.;
  if (ev->TargetNucleus()->A()==fRemnA)
    { Mt = PDGLibrary::Instance()->Find(ev->TargetNucleus()->Pdg())->Mass(); }
  else 
    {
      Mt = fRemnP4.M();
    }
  TLorentzVector t4PpL = *p->P4();
  TLorentzVector t4PtL = fRemnP4;
  double C3CM = 0.0;

  // for safety
  assert(fElasticConfig <= 4);

  // calculate scattering angle
  if(fElasticConfig == 0){
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounce());
    else C3CM = TMath::Cos(this->PiBounce());
  } else {
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounceNew());
    else C3CM = TMath::Cos(this->PiBounceNew());
  }

  // Config 2 TURN OFF ELASTIC by setting C3CM = 1.0000;
  // the events will be labeled elastic, but are equivalent to noFSI
  // there should be a better way to turn this off, but haven't designed it yet.

  LOG("HAIntranuke2014",pNOTICE) << "Elastic configuration is " << fElasticConfig << " costheta " << C3CM;

  if(fElasticConfig == 2 || fElasticConfig==4){
    // Config 0 is old default.   Config 1 is fixed.  Config 2 is treat as noFSI.
    LOG("HAIntranuke", pNOTICE) << "ElasHA() configured to zero angle scatter, same as noFSI";
    C3CM = 1.0000;
  }
  
  // calculate final 4 momentum of probe
  TLorentzVector t4P3L, t4P4L;

  //Config 0 the top one is the buggy version, use the bottom TwoBodyKinematicsElastic fixed version.
  //Configs 1-3 the bottom one is the fixed version, use that one.
  if(fElasticConfig == 0){
    // This is the originally shipped version of elastic, produces wrong angle distribution.
    if (!utils::intranuke2014::TwoBodyKinematics(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke2014", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  } else {
    // This runs for options 1 (fixed), 2 (Elastic becomes noFSI), and 3 (fixed for inelastic also)
    if (!utils::intranuke2014::TwoBodyKinematicsElastic(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke2014", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  }

  // Update probe particle
  p->SetMomentum(t4P3L);
  p->SetStatus(kIStStableFinalState);

  // Update Remnant nucleus
  fRemnP4 = t4P4L;
  LOG("HAIntranuke2014",pINFO)
    << "C3cm = " << C3CM;
  LOG("HAIntranuke2014",pINFO)
    << "|p3| = " << t4P3L.Vect().Mag()   << ", E3 = " << t4P3L.E() << ",Mp = " << Mp;
  LOG("HAIntranuke2014",pINFO)
    << "|p4| = " << fRemnP4.Vect().Mag() << ", E4 = " << fRemnP4.E() << ",Mt = " << Mt;

  ev->AddParticle(*p);

}
//___________________________________________________________________________
void HAIntranuke2014::InelasticHA(
	GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // charge exch and inelastic - scatters particle within nucleus, hA version
  // each are treated as quasielastic, particle scatters off single nucleon

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke2014", pDEBUG)
    << "InelasticHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif
  if(ev->Probe() ) {
    LOG("HAIntranuke2014", pINFO) << " probe KE = " << ev->Probe()->KinE();
  }
  if(fate!=kIHAFtCEx && fate!=kIHAFtInelas)
    {
      LOG("HAIntranuke2014", pWARN)
	<< "InelasticHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a hadron fate in HN mode
  INukeFateHN_t h_fate;
  if (fate == kIHAFtCEx) h_fate = kIHNFtCEx;
  else                   h_fate = kIHNFtElas;

  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHAFtCEx)
    {
      if(pcode==kPdgPiP)         {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM)    {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else if(pcode==kPdgPi0)
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
      else if(pcode==kPdgProton) {tcode = kPdgNeutron; scode = kPdgNeutron; s2code = kPdgProton;}
      else if(pcode==kPdgNeutron){tcode = kPdgProton; scode = kPdgProton; s2code = kPdgNeutron;}
      else
	{ LOG("HAIntranuke2014", pWARN) << "InelasticHA() cannot handle fate: " 
				    << INukeHadroFates::AsString(fate)
				    << " for particle " << p->Name();
	  return;
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      //      if(pcode == kPdgKP || pcode == kPdgKM) tcode = kPdgProton;
      scode = pcode;
      s2code = tcode;
    }

  // check remnants
  if ( fRemnA < 1 )    //we've blown nucleus apart, no need to retry anything - exit
    {
      LOG("HAIntranuke2014",pNOTICE) << "InelasticHA() stops : not enough nucleons";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  else if ( fRemnZ + (((pcode==kPdgProton)||(pcode==kPdgPiP))?1:0) - (pcode==kPdgPiM?1:0)
	    < ((( scode==kPdgProton)||( scode==kPdgPiP)) ?1:0) - (scode ==kPdgPiM ?1:0)
	    + (((s2code==kPdgProton)||(s2code==kPdgPiP)) ?1:0) - (s2code==kPdgPiM ?1:0) )
    {
      LOG("HAIntranuke2014",pWARN) << "InelasticHA() failed : too few protons in nucleus";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;         // another extreme case, best strategy is to exit and go to next event
    }

  GHepParticle t(*p);
  t.SetPdgCode(tcode);

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());
  double tM = t.Mass();

  // handle fermi momentum
  if(fDoFermi)
    {
      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3 = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3.Mag2()+ tM*tM);
      t.SetMomentum(TLorentzVector(tP3,tE));
    }
  else
    {
      t.SetMomentum(0,0,0,tM);
    }

  GHepParticle * cl = new GHepParticle(*p); // clone particle, to run IntBounce at proper energy
                                            // calculate energy and momentum using invariant mass
  double pM  = p->Mass();
  double E_p = ((*p->P4() + *t.P4()).Mag2() - tM*tM - pM*pM)/(2.0*tM);
  double P_p = TMath::Sqrt(E_p*E_p - pM*pM);
  cl->SetMomentum(TLorentzVector(P_p,0,0,E_p)); 
                  // momentum doesn't have to be in right direction, only magnitude
  double C3CM = fHadroData2014->IntBounce(cl,tcode,scode,h_fate);
  delete cl;
  if (C3CM<-1.)   // hope this doesn't occur too often - unphysical but we just pass it on
    {
      LOG("HAIntranuke2014", pWARN) << "unphysical angle chosen in InelasicHA - put particle outside nucleus";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }  
    double KE1L = p->KinE();
    double KE2L = t.KinE();
    LOG("HAIntranuke2014",pINFO)
      <<  "  KE1L = " << KE1L << "   " << KE1L << "  KE2L = " << KE2L; 
  GHepParticle  cl1(*p);
  GHepParticle  cl2(t);
  bool success = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						    &cl1,&cl2,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHA); 
  if(success)
    {
      double P3L = TMath::Sqrt(cl1.Px()*cl1.Px() + cl1.Py()*cl1.Py() + cl1.Pz()*cl1.Pz());
      double P4L = TMath::Sqrt(cl2.Px()*cl2.Px() + cl2.Py()*cl2.Py() + cl2.Pz()*cl2.Pz());
      double E3L = cl1.KinE();
      double E4L = cl2.KinE();
      LOG ("HAIntranuke2014",pINFO) << "Successful quasielastic scattering or charge exchange";
      LOG("HAIntranuke",pINFO)
	<< "C3CM = " << C3CM << "\n  P3L, E3L = " 
	<< P3L << "   " << E3L << "  P4L, E4L = "<< P4L << "   " << E4L ;
      if(ev->Probe() ) { LOG("HAIntranuke",pINFO)
	  << "P4L = " << P4L << " ;E4L=  " << E4L << "\n probe KE = " << ev->Probe()->KinE() << "\n";
      }
      if (ev->Probe() && (E3L>ev->Probe()->E()||E4L>ev->Probe()->E()))  //is this redundant?
	{
	  exceptions::INukeException exception;
	  exception.SetReason("TwoBodyCollison gives KE> probe KE in hA simulation");
	  throw exception;
	}
      ev->AddParticle(cl1);
      ev->AddParticle(cl2);

      LOG("HAIntranuke2014", pDEBUG) << "Nucleus : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';
    } else
    {
      exceptions::INukeException exception;
      exception.SetReason("TwoBodyCollison failed in hA simulation");
      throw exception;
    }
  
}
//___________________________________________________________________________
void HAIntranuke2014::Inelastic(
          GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{

  // Aaron Meyer (05/25/10)
  //
  // Called to handle all absorption and pi production reactions
  //
  // Nucleons -> Reaction approximated by exponential decay in p+n (sum) space,
  //   gaussian in p-n (difference) space
  //   -fit to hN simulations p C, Fe, Pb at 200, 800 MeV
  //   -get n from isospin, np-nn smaller by 2
  // Pions    -> Reaction approximated with a modified gaussian in p+n space,
  //   normal gaussian in p-n space
  //   -based on fits to multiplicity distributions of hN model
  //   for pi+ C, Fe, Pb at 250, 500 MeV
  //   -fit sum and diff of nn, np to Gaussian
  //   -get pi0 from isospin, np-nn smaller by 2
  //   -get pi- from isospin, np-nn smaller by 4
  //   -add 2-body absorption to better match McKeown data
  // Kaons    -> no guidance, use same code as pions.
  //
  // Normally distributed random number generated using Box-Muller transformation
  //
  // Pion production reactions rescatter pions in nucleus, otherwise unchanged from
  //   older versions of GENIE
  //

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke2014", pDEBUG) 
      << "Inelastic() is invoked for a : " << p->Name() 
      << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // only absorption/pipro fates allowed
  if (fate == kIHAFtPiProd) {

      GHepParticle s1(*p);
      GHepParticle s2(*p);
      GHepParticle s3(*p);

      bool success = utils::intranuke2014::PionProduction(
         ev,p,&s1,&s2,&s3,fRemnA,fRemnZ,fRemnP4, fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel);

      if (success){
	LOG ("HAIntranuke2014",pINFO) << " successful pion production fate";
	// set status of particles and conserve charge/baryon number
	s1.SetStatus(kIStStableFinalState);  //should be redundant
	//	  if (pdg::IsPion(s2->Pdg())) s2->SetStatus(kIStHadronInTheNucleus);
	s2.SetStatus(kIStStableFinalState);
	//	  if (pdg::IsPion(s3->Pdg())) s3->SetStatus(kIStHadronInTheNucleus);
	s3.SetStatus(kIStStableFinalState);
	
	ev->AddParticle(s1);
	ev->AddParticle(s2);
	ev->AddParticle(s3);
	
	return;
      }
      else {
	LOG("HAIntranuke2014", pNOTICE) << "Error: could not create pion production final state";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction kinematics failed - retry kinematics");
	throw exception;
      }
  }

  else if (fate==kIHAFtAbs)   
//  tuned for pions - mixture of 2-body and many-body
//   use same for kaons as there is no guidance
    {
      // Instances for reference
      PDGLibrary * pLib = PDGLibrary::Instance();
      RandomGen * rnd = RandomGen::Instance();

      double ke = p->KinE() / units::MeV;
      int pdgc = p->Pdg();

      if (fRemnA<2)
      {
	  LOG("HAIntranuke2014", pNOTICE) << "stop  propagation - could not create absorption final state: too few particles";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
      }
      if (fRemnZ<1 && (pdgc==kPdgPiM || pdgc==kPdgKM))
      {
	LOG("HAIntranuke2014", pNOTICE) << "stop propagation - could not create absorption final state: Pi- or K- cannot be absorbed by only neutrons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }
      if (fRemnA-fRemnZ<1 && (pdgc==kPdgPiP || pdgc==kPdgKP))
      {
	LOG("HAIntranuke2014", pINFO) << "stop propagation - could not create absorption final state: Pi+ or K+ cannot be absorbed by only protons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }

      // for now, empirical split between multi-nucleon absorption and pi d -> N N
      //
      // added 03/21/11 - Aaron Meyer
      //
      if (pdg::IsPion(pdgc) && rnd->RndFsi().Rndm()<1.14*(.903-0.00189*fRemnA)*(1.35-0.00467*ke))
	{  // pi d -> N N, probability determined empirically with McKeown data

	  INukeFateHN_t fate_hN=kIHNFtAbs;
	  int t1code,t2code,scode,s2code;
	  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

	  // choose target nucleon
	  // -- fates weighted by values from Engel, Mosel...
	  if (pdgc==kPdgPiP) { 
            double Prob_pipd_pp=2.*ppcnt*(1.-ppcnt);
            double Prob_pipnn_pn=.083*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pipd_pp+Prob_pipnn_pn)<Prob_pipd_pp){
	                       t1code=kPdgNeutron; t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgProton;}
	    else{
	                       t1code=kPdgNeutron; t2code=kPdgNeutron; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  if (pdgc==kPdgPiM) { 
            double Prob_pimd_nn=2.*ppcnt*(1.-ppcnt);
            double Prob_pimpp_pn=.083*ppcnt*ppcnt;
	    if (rnd->RndFsi().Rndm()*(Prob_pimd_nn+Prob_pimpp_pn)<Prob_pimd_nn){
                               t1code=kPdgProton;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;  s2code=kPdgNeutron; }
	    else{
	                       t1code=kPdgProton;  t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  else { // pi0
            double Prob_pi0d_pn=0.88*ppcnt*(1.-ppcnt); // 2 * .44
            double Prob_pi0pp_pp=.14*ppcnt*ppcnt;
            double Prob_pi0nn_nn=.14*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<Prob_pi0d_pn){
	                       t1code=kPdgNeutron;  t2code=kPdgProton; 
	                        scode=kPdgNeutron;  s2code=kPdgProton;  }
	    else if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<(Prob_pi0d_pn+Prob_pi0pp_pp)){
	                       t1code=kPdgProton;   t2code=kPdgProton; 
	                       scode=kPdgProton;    s2code=kPdgProton;  }
	    else {
	                       t1code=kPdgNeutron;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;   s2code=kPdgNeutron;  }
	  }
	  LOG("HAIntranuke2014",pINFO) << "choose 2 body absorption, probe, fs = " << pdgc <<"  "<< scode <<"  "<<s2code;
	  // assign proper masses
	  //double M1   = pLib->Find(pdgc) ->Mass();
	  double M2_1 = pLib->Find(t1code)->Mass();
	  double M2_2 = pLib->Find(t2code)->Mass();
	  //double M2   = M2_1 + M2_2;
	  double M3   = pLib->Find(scode) ->Mass();
	  double M4   = pLib->Find(s2code)->Mass();

	  // handle fermi momentum 
	  double E2_1L, E2_2L;
	  TVector3 tP2_1L, tP2_2L;
	  //TLorentzVector dNucl_P4;
	  Target target(ev->TargetNucleus()->Pdg());
	  if(fDoFermi)
	    {
	      target.SetHitNucPdg(t1code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
	      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
	      target.SetHitNucPdg(t2code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
	      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);

	      //dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);
	    }
	  else
	    {
	      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
	      E2_1L = M2_1;

	      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
	      E2_2L = M2_2;
	    }
	  TLorentzVector dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);

	  double E2L = E2_1L + E2_2L;

	  // adjust p to reflect scattering
	  // get random scattering angle
	  double C3CM = fHadroData2014->IntBounce(p,t1code,scode,fate_hN);
	  if (C3CM<-1.) 
	    {
	      LOG("HAIntranuke2014", pWARN) << "Inelastic() failed: IntBounce returned bad angle - try again";
	      exceptions::INukeException exception;
	      exception.SetReason("unphysical angle for hN scattering");
	      throw exception;
	      return;
	    }

	  TLorentzVector t4P1L,t4P2L,t4P3L,t4P4L;
	  t4P1L=*p->P4();
	  t4P2L=TLorentzVector(TVector3(tP2_1L+tP2_2L),E2L);
	  double bindE=0.075; // set to fit McKeown data
	  //double bindE=0.0;

	  // This tries to send a pion and a nucleon pair (M = 1.87xx) to TwoBodyKinematics
	  // and asks it to return two nucleons in return.
	  // This new code should also handle gamma + NN.  
	  bool returncode = false;
	  if(fElasticConfig == 3 || fElasticConfig==4){
	    returncode = utils::intranuke2014::TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  } else {
	    returncode = utils::intranuke2014::TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  }

	  if(returncode){
	      if (pdgc==kPdgPiP || pdgc==kPdgKP) fRemnZ++;
	      if (pdgc==kPdgPiM || pdgc==kPdgKM) fRemnZ--;
	      if (t1code==kPdgProton) fRemnZ--;
	      if (t2code==kPdgProton) fRemnZ--;
	      fRemnA-=2;

	      fRemnP4-=dNucl_P4;

	      // create t particles w/ appropriate momenta, code, and status
	      // Set target's mom to be the mom of the hadron that was cloned
	      GHepParticle* t1 = new GHepParticle(*p);
	      GHepParticle* t2 = new GHepParticle(*p);
	      t1->SetFirstMother(p->FirstMother());
	      t1->SetLastMother(p->LastMother());
	      t2->SetFirstMother(p->FirstMother());
	      t2->SetLastMother(p->LastMother());

	      // adjust p to reflect scattering
	      t1->SetPdgCode(scode);
	      t1->SetMomentum(t4P3L);

	      t2->SetPdgCode(s2code);
	      t2->SetMomentum(t4P4L);

	      t1->SetStatus(kIStStableFinalState);
	      t2->SetStatus(kIStStableFinalState);

	      ev->AddParticle(*t1);
	      ev->AddParticle(*t2);

	      return;
	    }
	  else
	    {
	      LOG("HAIntranuke2014", pNOTICE) << "Inelastic in hA failed calling TwoBodyKineamtics";
	      exceptions::INukeException exception;
	      exception.SetReason("Pion absorption kinematics through TwoBodyKinematics failed");
	      throw exception;

	    }

	} // end pi d -> N N
      else // multi-nucleon
	{
	  
      // declare some parameters for double gaussian and determine values chosen
      // parameters for proton and pi+, others come from isospin transformations

	  double ns0=0; // mean - sum of nucleons
	  double nd0=0; // mean - difference of nucleons
	  double Sig_ns=0; // std dev - sum
	  double Sig_nd=0; // std dev - diff
      double gam_ns=0; // exponential decay rate (for nucleons)

      if ( pdg::IsNeutronOrProton (pdgc) ) // nucleon probe
	{
	  // antisymmetric about Z=N
	  if (fRemnA-fRemnZ > fRemnZ) 
	    nd0 =  135.227 * TMath::Exp(-7.124*(fRemnA-fRemnZ)/double(fRemnA)) - 2.762;
	  else 
	    nd0 = -135.227 * TMath::Exp(-7.124*        fRemnZ /double(fRemnA)) + 4.914; 

	  Sig_nd = 2.034 + fRemnA * 0.007846;

	  double c1 = 0.041 + ke * 0.0001525;
	  double c2 = -0.003444 - ke * 0.00002324;
//change last factor from 30 to 15 so that gam_ns always larger than 0
//add check to be certain
	  double c3 = 0.064 - ke * 0.000015;  
	  gam_ns = c1 * TMath::Exp(c2*fRemnA) + c3;
	  if(gam_ns<0.002) gam_ns = 0.002;
	  //gam_ns = 10.;
	  LOG("HAIntranuke2014", pINFO) << "nucleon absorption";
	  LOG("HAIntranuke2014", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke2014", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	  LOG("HAIntranuke2014", pINFO) << "--> gam_ns = " << gam_ns;
	}
      else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	{
	  ns0 = .0001*(1.+ke/250.) * (fRemnA-10)*(fRemnA-10) + 3.5;
	  nd0 = (1.+ke/250.) - ((fRemnA/200.)*(1. + 2.*ke/250.));
	  Sig_ns = (10. + 4. * ke/250.)*TMath::Power(fRemnA/250.,0.9);  //(1. - TMath::Exp(-0.02*fRemnA));
	  Sig_nd = 4*(1 - TMath::Exp(-0.03*ke));
	  LOG("HAIntranuke2014", pINFO) << "pion absorption";
	  LOG("HAIntranuke2014", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  LOG("HAIntranuke2014", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else if (pdgc==kPdgKP || pdgc==kPdgKM) // kaon probe
	{
	  ns0 = (rnd->RndFsi().Rndm()>0.5?3:2);
	  nd0 = 1.;
	  Sig_ns = 0.1;
	  Sig_nd = 0.1;
	  LOG("HAIntranuke2014", pINFO) << "kaon absorption - set ns, nd later";
	  //	  LOG("HAIntranuke2014", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke2014", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else
	{
	  LOG("HAIntranuke2014", pWARN) << "Inelastic() cannot handle absorption reaction for " << p->Name();
	}

      // account for different isospin
      if (pdgc==kPdgPi0 || pdgc==kPdgNeutron) nd0-=2.;
      if (pdgc==kPdgPiM)                      nd0-=4.;

      int iter=0;    // counter
      int np=0,nn=0; // # of p, # of n
      bool not_done=true;
      double u1 = 0, u2 = 0;

      while (not_done)
	{
	  // infinite loop check
	  if (iter>=100) {
	    LOG("HAIntranuke2014", pNOTICE) << "Error: could not choose absorption final state";
	    LOG("HAIntranuke2014", pNOTICE) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	    LOG("HAIntranuke2014", pNOTICE) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	    LOG("HAIntranuke2014", pNOTICE) << "--> gam_ns = " << gam_ns;
	    LOG("HAIntranuke2014", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;
	    exceptions::INukeException exception;
	    exception.SetReason("Absorption choice of # of p,n failed");
	    throw exception;
	  }
	  //here??

	  // Box-Muller transform
	  // Takes two uniform distribution random variables on (0,1]
	  // Creates two normally distributed random variables on (0,inf)

	  u1 = rnd->RndFsi().Rndm(); // uniform random variable 1
	  u2 = rnd->RndFsi().Rndm(); // "                     " 2
	  if (u1==0) u1 = rnd->RndFsi().Rndm();
	  if (u2==0) u2 = rnd->RndFsi().Rndm(); // Just in case

	  // normally distributed random variable   
	  double x2 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Sin(2*kPi*u2);

	  double ns = 0;

	  if ( pdg::IsNeutronOrProton (pdgc) ) //nucleon probe
	    {
	      ns = -TMath::Log(rnd->RndFsi().Rndm())/gam_ns; // exponential random variable
	    }	  
	  if ( pdg::IsKaon (pdgc) ) //charged kaon probe - either 2 or 3 nucleons to stay simple
	    {
	      ns =  (rnd->RndFsi().Rndm()<0.5?2:3);
	    }
	  else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	    {
	      // Pion fit for sum takes for xs*exp((xs-x0)^2 / 2*sig_xs0)
	      // Find random variable by first finding gaussian random variable
	      //   then throwing the value against a linear P.D.F.
	      //
	      // max is the maximum value allowed for the random variable (10 std + mean)
	      // minimum allowed value is 0

	      double max = ns0 + Sig_ns * 10;
	      if(max>fRemnA) max=fRemnA;
	      double x1 = 0;
	      bool not_found = true;
	      int iter2 = 0;

	      while (not_found)
		{
		  // infinite loop check
		  if (iter2>=100)
		    {
		      LOG("HAIntranuke2014", pNOTICE) << "Error: stuck in random variable loop for ns";
		      LOG("HAIntranuke2014", pNOTICE) << "--> mean of sum parent distr = " << ns0 << ", Stand dev = " << Sig_ns;
		      LOG("HAIntranuke2014", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;

		      exceptions::INukeException exception;
		      exception.SetReason("Random number generator for choice of #p,n final state failed - unusual - redo kinematics");
		      throw exception;
		    }

		  // calculate exponential random variable
		  u1 = rnd->RndFsi().Rndm();
		  u2 = rnd->RndFsi().Rndm();
		  if (u1==0) u1 = rnd->RndFsi().Rndm();
		  if (u2==0) u2 = rnd->RndFsi().Rndm();
		  x1 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Cos(2*kPi*u2);  

		  ns = ns0 + Sig_ns * x1;
		  if ( ns>max || ns<0 )                  {iter2++; continue;}
		  else if ( rnd->RndFsi().Rndm() > (ns/max) ) {iter2++; continue;}
		  else {
		    // accept this sum value
		    not_found=false;
		  }
		} //while(not_found)
	    }//else pion

	  double nd = nd0 + Sig_nd * x2; // difference (p-n) for both pion, nucleon probe
	  if (pdgc==kPdgKP)   // special for KP
	    { if (ns==2) nd=0;
	      if (ns>2) nd=1; }

	  np = int((ns+nd)/2.+.5); // Addition of .5 for rounding correction
	  nn = int((ns-nd)/2.+.5);

	  LOG("HAIntranuke2014", pINFO) << "ns = "<<ns<<", nd = "<<nd<<", np = "<<np<<", nn = "<<nn;
	  //LOG("HAIntranuke2014", pNOTICE) << "RemA = "<<fRemnA<<", RemZ = "<<fRemnZ<<", probe = "<<pdgc;

	  /*if ((ns+nd)/2. < 0 || (ns-nd)/2. < 0)  {iter++; continue;}
	    else */ 
	  //check for problems befor executing phase space 'decay'
	       if (np < 0 || nn < 0 )                 {iter++; continue;}
          else if (np + nn < 2. )                     {iter++; continue;}
          else if ((np + nn == 2.) &&  pdg::IsNeutronOrProton (pdgc))                     {iter++; continue;}
          else if (np > fRemnZ + ((pdg::IsProton(pdgc) || pdgc==kPdgPiP || pdgc==kPdgKP)?1:0)
		   - ((pdgc==kPdgPiM || pdgc==kPdgKM)?1:0)) {iter++; continue;}
          else if (nn > fRemnA-fRemnZ + ((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)
		   - ((pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)) {iter++; continue;}
	  else { 
	    not_done=false;   //success
	    LOG("HAIntranuke2014",pINFO) << "success, iter = " << iter << "  np, nn = " << np << "  " << nn; 
	    if (np+nn>86) // too many particles, scale down
	      {
		double frac = 85./double(np+nn);
		np = int(np*frac);
		nn = int(nn*frac);
	      }

	    if (  (np==fRemnZ       +((pdg::IsProton (pdgc)||pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)-(pdgc==kPdgPiM||pdgc==kPdgKM?1:0))
		&&(nn==fRemnA-fRemnZ+((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)-(pdgc==kPdgPiP||pdgc==kPdgKP?1:0)) )
	      { // leave at least one nucleon in the nucleus to prevent excess momentum
		if (rnd->RndFsi().Rndm()<np/(double)(np+nn)) np--;
		else nn--;
	      }

	    LOG("HAIntranuke2014", pNOTICE) << "Final state chosen; # protons : " 
					<< np << ", # neutrons : " << nn;
	  }
	} //while(not_done)

      // change remnants to reflect probe
      if ( pdgc==kPdgProton || pdgc==kPdgPiP || pdgc==kPdgKP)     fRemnZ++;
      if ( pdgc==kPdgPiM || pdgc==kPdgKM)                         fRemnZ--;
      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA++;

      // PhaseSpaceDecay forbids anything over 18 particles
      //
      // If over 18 particles, split into 5 groups and perform decay on each group
      // Anything over 85 particles reduced to 85 in previous step
      //
      // 4 of the nucleons are used as "probes" as well as original probe,
      // with each one sharing 1/5 of the total incident momentum
      //
      // Note: choosing 5 groups and distributing momentum evenly was arbitrary
      //   Needs to be revised later

      if ((np+nn)>18)
	{
	  // code lists
	  PDGCodeList list0(allow_dup);
	  PDGCodeList list1(allow_dup);
	  PDGCodeList list2(allow_dup);
	  PDGCodeList list3(allow_dup);
	  PDGCodeList list4(allow_dup);
	  PDGCodeList* listar[5] = {&list0, &list1, &list2, &list3, &list4};

	  //set up HadronClusters
	  // simple for now, each (of 5) hadron cluster has 1/5 of mom and KE

       	  double probM = pLib->Find(pdgc)   ->Mass();
	  TVector3 pP3 = p->P4()->Vect() * (1./5.);
	  double probKE = p->P4()->E() -probM;
	  double clusKE = probKE * (1./5.);
	  TLorentzVector clusP4(pP3,clusKE);   //no mass

	  TLorentzVector X4(*p->X4());
	  GHepStatus_t ist = kIStNucleonClusterTarget;

	  int mom = p->FirstMother();

	  GHepParticle * p0 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p1 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p2 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p3 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p4 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);

	  // To conserve 4-momenta
	  //	  fRemnP4 -= probP4 + protP4*np_p + neutP4*(4-np_p) - *p->P4();
	  fRemnP4 -= 5.*clusP4 - *p->P4();

	  for (int i=0;i<(np+nn);i++)
	    {
	      if (i<np)
		{
		  listar[i%5]->push_back(kPdgProton);
		  fRemnZ--;
		}
	      else listar[i%5]->push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  for (int i=0;i<5;i++)
	    {
	      LOG("HAIntranuke2014", pINFO) << "List" << i << " size: " << listar[i]->size();
	      if (listar[i]->size() <2)
		{
		  exceptions::INukeException exception;
		  exception.SetReason("too few particles for Phase Space decay - try again");
		  throw exception;
		}	  
	    }

	  // commented out to better fit with absorption reactions
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      GHepParticle* p_ar[5] = {cl, p1, p2, p3, p4};
	      for (int i=0;i<5;i++)
		{
		  Target target(ev->TargetNucleus()->Pdg());
		  TVector3 pBuf = p_ar[i]->P4()->Vect();
		  double mBuf = p_ar[i]->Mass();
		  double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  TLorentzVector tSum(pBuf,eBuf); 
		  double mSum = 0.0;
		  vector<int>::const_iterator pdg_iter;
		  for(pdg_iter=++(listar[i]->begin());pdg_iter!=listar[i]->end();++pdg_iter)
		    {
		      target.SetHitNucPdg(*pdg_iter); 
		      fNuclmodel->GenerateNucleon(target);
		      mBuf = pLib->Find(*pdg_iter)->Mass();
		      mSum += mBuf;
		      pBuf = fFermiFac * fNuclmodel->Momentum3();
		      eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		      tSum += TLorentzVector(pBuf,eBuf);
		      fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		    }
		  TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
		  p_ar[i]->SetMomentum(dP4);
		}
		}*/

	  bool success1 = utils::intranuke2014::PhaseSpaceDecay(ev,p0,*listar[0],fRemnP4,fNucRmvE,kIMdHA);
	  bool success2 = utils::intranuke2014::PhaseSpaceDecay(ev,p1,*listar[1],fRemnP4,fNucRmvE,kIMdHA);
	  bool success3 = utils::intranuke2014::PhaseSpaceDecay(ev,p2,*listar[2],fRemnP4,fNucRmvE,kIMdHA);
	  bool success4 = utils::intranuke2014::PhaseSpaceDecay(ev,p3,*listar[3],fRemnP4,fNucRmvE,kIMdHA);
	  bool success5 = utils::intranuke2014::PhaseSpaceDecay(ev,p4,*listar[4],fRemnP4,fNucRmvE,kIMdHA);
	  if(success1 && success2 && success3 && success4 && success5)
	    {
	      LOG("HAIntranuke2014", pINFO)<<"Successful many-body absorption - n>=18";
	    }
	  else 
	    {
	      // try to recover 
	      LOG("HAIntranuke2014", pWARN) << "PhaseSpace decay fails for HadrCluster- recovery likely incorrect - rethrow event";
	      p->SetStatus(kIStStableFinalState);
	      ev->AddParticle(*p);
	      fRemnA+=np+nn;
	      fRemnZ+=np;
	      if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	      if ( pdgc==kPdgPiM )                         fRemnZ++;
	      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
		/*	      exceptions::INukeException exception;
	      exception.SetReason("Phase space generation of absorption final state failed");
	      throw exception;
		*/
	    }

	  //	  delete cl;
	  delete p0;
	  delete p1;
	  delete p2;
	  delete p3;
	  delete p4;

	}
      else // less than 18 particles pion
	{
	  if (pdgc==kPdgKP)  list.push_back(kPdgKP); //normally conserve strangeness
	  if (pdgc==kPdgKM)  list.push_back(kPdgKM);
	  for (int i=0;i<np;i++)
	    {
	      list.push_back(kPdgProton);
	      fRemnA--;
	      fRemnZ--;
	    }
	  for (int i=0;i<nn;i++)
	    {
	      list.push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  
	  // Library instance for reference
	  //PDGLibrary * pLib = PDGLibrary::Instance();

	  // commented out to better fit with absorption reactions	  
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      Target target(ev->TargetNucleus()->Pdg());
	      TVector3 pBuf = p->P4()->Vect();
	      double mBuf = p->Mass();
	      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
	      TLorentzVector tSum(pBuf,eBuf); 
	      double mSum = 0.0;
	      vector<int>::const_iterator pdg_iter;
	      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
		{
		  target.SetHitNucPdg(*pdg_iter);
		  fNuclmodel->GenerateNucleon(target);
		  mBuf = pLib->Find(*pdg_iter)->Mass();
		  mSum += mBuf;
		  pBuf = fFermiFac * fNuclmodel->Momentum3();
		  eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  tSum += TLorentzVector(pBuf,eBuf);
		  fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		}
	      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
	      p->SetMomentum(dP4);    
	      }*/
	  
	  LOG("HAIntranuke2014", pDEBUG)
	    << "Remnant nucleus (A,Z) = (" << fRemnA << ", " << fRemnZ << ")";
	  LOG("HAIntranuke2014", pINFO) << " list size: " << np+nn;
	  if (np+nn <2)
	    {
	      exceptions::INukeException exception;
	      exception.SetReason("too few particles for Phase Space decay - try again");
	      throw exception;
	    }
	  //	  GHepParticle * cl = new GHepParticle(*p);
	  //	  cl->SetPdgCode(kPdgDecayNuclCluster);
	  bool success = utils::intranuke2014::PhaseSpaceDecay(ev,p,list,fRemnP4,fNucRmvE,kIMdHA);
	  if (success)
	    {
	      LOG ("HAIntranuke2014",pINFO) << "Successful many-body absorption, n<=18";
	    }
	  else {
	    // recover
	    p->SetStatus(kIStStableFinalState);
	    ev->AddParticle(*p);
	    fRemnA+=np+nn;
	    fRemnZ+=np;
	    if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	    if ( pdgc==kPdgPiM )                         fRemnZ++;
	    if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
	    exceptions::INukeException exception;
	    exception.SetReason("Phase space generation of absorption final state failed");
	    throw exception;
	  }
	}
	} // end multi-nucleon FS
    }
  else // not absorption/pipro
    {
      LOG("HAIntranuke2014", pWARN) 
	<< "Inelastic() can not handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }
}
//___________________________________________________________________________
int HAIntranuke2014::HandleCompoundNucleus(
  GHepRecord* /*ev*/, GHepParticle* /*p*/, int /*mom*/) const
{
  // only relevant for hN mode
  return false;
}
//___________________________________________________________________________
void HAIntranuke2014::LoadConfig(void)
{

  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData2014 = INukeHadroData2014::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));           // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE")); // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HAINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HAINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));     // fm
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));

  // report
  LOG("HAIntranuke2014", pINFO) << "Settings for INTRANUKE mode: " << INukeMode::AsString(kIMdHA);
  LOG("HAIntranuke2014", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HAIntranuke2014", pINFO) << "R0          = " << fR0 << " fermi";
  LOG("HAIntranuke2014", pINFO) << "NR          = " << fNR;
  LOG("HAIntranuke2014", pINFO) << "DelRPion    = " << fDelRPion;
  LOG("HAIntranuke2014", pINFO) << "DelRNucleon = " << fDelRNucleon;
  LOG("HAIntranuke2014", pINFO) << "HadStep     = " << fHadStep << " fermi";
  LOG("HAIntranuke2014", pINFO) << "EPreEq      = " << fHadStep << " fermi";
  LOG("HAIntranuke2014", pINFO) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HAIntranuke2014", pINFO) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HAIntranuke2014", pINFO) << "FermiFac    = " << fFermiFac;
  LOG("HAIntranuke2014", pINFO) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HAIntranuke2014", pINFO) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HAIntranuke2014", pINFO) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HAIntranuke2014", pINFO) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> anc/fixedha-20190620/HAIntranuke2014.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _HA_INTRANUKE_2014_H_
#define _HA_INTRANUKE_2014_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/Intranuke2014.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData2014;
class PDGCodeList;

class HAIntranuke2014 : public Intranuke2014 {

friend class IntranukeTester;

public :
  HAIntranuke2014();
  HAIntranuke2014(string config);
 ~HAIntranuke2014();

  void ProcessEventRecord(GHepRecord * event_rec) const;

private:

  void LoadConfig (void);

  void  SimulateHadronicFinalState           (GHepRecord* ev, GHepParticle* p) const;
  void  SimulateHadronicFinalStateKinematics (GHepRecord* ev, GHepParticle* p) const;

  INukeFateHA_t HadronFateHA     (const GHepParticle* p) const;
  void          Inelastic        (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          ElasHA           (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          InelasticHA      (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  double        PiBounce         (void) const;
  double        PnBounce         (void) const;
  double        PiBounceNew      (void) const;
  double        PnBounceNew      (void) const;
  int           HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const;           

  mutable int nuclA;     ///< value of A for the target nucleus in hA mode
  mutable unsigned int fNumIterations;
};

}      // genie namespace

#endif // _HA_INTRANUKE_2014_H_


==> anc/fixedha-20190620/HNIntranuke.cxx <==

//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   The hN mode is now implemented in Intranuke. Similar to hA mode, but particles
   produced by reactions are stepped through the nucleus like probe particles.
   Particles react with nucleons instead of the entire nucleus, and final states
   are determined after reactions are finished, not before.
*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/Intranuke.h"
#include "HadronTransport/HNIntranuke.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeHadroData.h"
#include "HadronTransport/INukeUtils.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HN-mode
//___________________________________________________________________________
//___________________________________________________________________________
HNIntranuke::HNIntranuke() :
Intranuke("genie::HNIntranuke")
{

}
//___________________________________________________________________________
HNIntranuke::HNIntranuke(string config) :
Intranuke("genie::HNIntranuke",config)
{

}
//___________________________________________________________________________
HNIntranuke::~HNIntranuke()
{

}
//___________________________________________________________________________
void HNIntranuke::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HNIntranuke", pNOTICE) 
     << "************ Running HN MODE INTRANUKE ************";

  LOG("HNIntranuke", pWARN) 
     << print::PrintFramedMesg(
         "Experimental code (INTRANUKE/hN model) - Run at your own risk");

  Intranuke::ProcessEventRecord(evrec);

  LOG("HNIntranuke", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HNIntranuke::SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HN mode
//
  if(!p || !ev)
    {
      LOG("HNIntranuke", pERROR) << "** Null input!";
      return;
    }

  // check particle id
  int pdgc = p->Pdg();
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  // bool is_kaon    = (pdgc==kPdgKP);  // UNUSED - comment to quiet compiler warnings
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_gamma   = (pdgc==kPdgGamma);										
  if(!(is_pion || is_baryon  || is_gamma))
    {
      LOG("HNIntranuke", pERROR) << "** Cannot handle particle: " << p->Name();
      return;
    }
  try
    {
      // select a fate for the input particle
      INukeFateHN_t fate = this->HadronFateHN(p);

      // store the fate
      ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

      if(fate == kIHNFtUndefined)
	{
	  LOG("HNIntranuke", pERROR) << "** Couldn't select a fate";
	  LOG("HNIntranuke", pERROR) << "** Num Protons: " << fRemnZ 
				     << ",  Num Neutrons: "<<(fRemnA-fRemnZ);
	  LOG("HNIntranuke", pERROR) << "** Particle: " << "\n" << (*p);
	  //LOG("HNIntranuke", pERROR) << "** Event Record: " << "\n" << (*ev);
	  //p->SetStatus(kIStUndefined);
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}

      LOG("HNIntranuke", pNOTICE)
	<< "Selected " << p->Name() << " fate: " << INukeHadroFates::AsString(fate);

      // handle the reaction
      if(fate == kIHNFtCEx || fate == kIHNFtElas)
	{
	  this->ElasHN(ev,p,fate);
	}
      else if(fate == kIHNFtAbs)                         {this-> AbsorbHN(ev,p,fate);}
      else if(fate == kIHNFtInelas && pdgc != kPdgGamma) 
	{
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
	  LOG("HNIntranuke", pDEBUG)
	    << "Invoking InelasticHN() for a : " << p->Name()
	    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

	  this-> InelasticHN(ev,p);
	}
      else if(fate == kIHNFtInelas && pdgc == kPdgGamma) {this-> GammaInelasticHN(ev,p,fate);}
      else if(fate == kIHNFtNoInteraction)
	{
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}
    }
  catch(exceptions::INukeException exception)
    {
      this->SimulateHadronicFinalState(ev,p);
       LOG("HNIntranuke", pNOTICE) 
         << "retry call to SimulateHadronicFinalState ";
       LOG("HNIntranuke", pNOTICE) << exception;

    }
}
//___________________________________________________________________________
INukeFateHN_t HNIntranuke::HadronFateHN(const GHepParticle * p) const
{
// Select a hadron fate in HN mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HNIntranuke", pINFO) 
   << "Selecting hN fate for " << p->Name() << " with KE = " << ke << " MeV";

   // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
    if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

       double frac_cex      = this->FateWeight(pdgc, kIHNFtCEx)
	                            * fHadroData->Frac(pdgc, kIHNFtCEx,     ke, fRemnA, fRemnZ);
       double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                            * fHadroData->Frac(pdgc, kIHNFtElas,    ke, fRemnA, fRemnZ);
       double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                            * fHadroData->Frac(pdgc, kIHNFtInelas,  ke, fRemnA, fRemnZ);
       double frac_abs      = this->FateWeight(pdgc, kIHNFtAbs)
	                            * fHadroData->Frac(pdgc, kIHNFtAbs,     ke, fRemnA, fRemnZ);
             	frac_cex     *= fNucCEXFac;    // scaling factors
		frac_abs     *= fNucAbsFac;
		frac_elas    *= fNucQEFac;
		if(pdgc==kPdgPi0) frac_abs*= 0.665;  //isospin factor

       LOG("HNIntranuke", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtAbs)     << "} = " << frac_abs;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
                   frac_abs;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction

       if(r < (cf += frac_cex     )) return kIHNFtCEx;    //cex
       if(r < (cf += frac_elas    )) return kIHNFtElas;   //elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas; //inelas
       if(r < (cf += frac_abs     )) return kIHNFtAbs;    //abs   

       LOG("HNIntranuke", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
       ////////////////////////////
       return kIHNFtUndefined;
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {

      double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                           * fHadroData->Frac(pdgc, kIHNFtElas,   ke, fRemnA, fRemnZ);
      double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                           * fHadroData->Frac(pdgc, kIHNFtInelas, ke, fRemnA, fRemnZ);

       LOG("HNIntranuke", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_elas     +
                   frac_inel;

       double r = tf * rnd->RndFsi().Rndm();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction
       if(r < (cf += frac_elas    )) return kIHNFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas;  // inelas

       LOG("HNIntranuke", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
       //////////////////////////
       return kIHNFtUndefined;
    }

    // handle gamma -- does not currently consider the elastic case 
    else if (pdgc==kPdgGamma)  return kIHNFtInelas;
    
    // handle kaon -- currently only elastic case 
    else if (pdgc==kPdgKP)  return kIHNFtElas;
    
  }//iterations

  return kIHNFtUndefined;
}
//___________________________________________________________________________
double HNIntranuke::FateWeight(int pdgc, INukeFateHN_t fate) const
{
  // turn fates off if the remnant nucleus does not have the number of p,n
  // required

  int np = fRemnZ;
  int nn = fRemnA - fRemnZ;
 
  if (np < 1 && nn < 1)
    {
      LOG("HNIntranuke", pERROR) << "** Nothing left in nucleus!!! **";
      return 0;
    }
  else
    {
      if (fate == kIHNFtCEx && pdgc==kPdgPiP ) { return (nn>=1) ? 1. : 0.; }
      if (fate == kIHNFtCEx && pdgc==kPdgPiM ) { return (np>=1) ? 1. : 0.; }
      if (fate == kIHNFtAbs)      { return ((nn>=1) && (np>=1)) ? 1. : 0.; }
    }

  return 1.;
}
//___________________________________________________________________________
void HNIntranuke::AbsorbHN(
    GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // handles pi+d->2p, pi-d->nn, pi0 d->pn absorbtion, all using pi+d values
  
  int pdgc = p->Pdg();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "AbsorbHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  // check fate
  if(fate!=kIHNFtAbs)
    {
      LOG("HNIntranuke", pWARN)
        << "AbsorbHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // Notes on the kinematics
  // -- Simple variables are used for efficiency
  // -- Variables are numbered according to particle
  // -- -- #1 -> incoming particle
  // -- -- #2 -> target (here, 2_1 and 2_2 for individual particles)
  // -- -- #3 -> scattered incoming (Particle tracked in hA mode)
  // -- -- #4 -> other scattered particle
  // -- Suffix "L" is for lab frame, suffix "CM" is for center of mass frame
  // -- Subscript "z" is for parallel component, "t" is for transverse

  int pcode, t1code, t2code, scode, s2code; // particles
  double M1, M2_1, M2_2, M3, M4;        // rest energies, in GeV
  double E1L, P1L, E2L, P2L, E3L, P3L, E4L, P4L;
  double P1zL, P2zL;
  double beta, gm; // speed and gamma for CM frame in lab
  double Et, E2CM;
  double C3CM, S3CM;  // cos and sin of scattering angle
  double Theta1, Theta2, theta5;
  double PHI3;        // transverse scattering angle
  double E1CM, E3CM, E4CM, P3CM;
  double P3zL, P3tL, P4zL, P4tL;
  double E2_1L, E2_2L;
  TVector3 tP2_1L, tP2_2L, tP1L, tP2L, tPtot, P1zCM, P2zCM;
  TVector3 tP3L, tP4L;
  TVector3 bDir, tTrans, tbeta, tVect;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();
 
  // Handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // Target should be a deuteron, but for now
  // handling it as seperate nucleons
  if(pdgc==211) // pi-plus
    {
      pcode  = 211;
      t1code = 2212; // proton
      t2code = 2112; // neutron
      scode  = 2212;
      s2code = 2212;
    }
  else if(pdgc==-211) // pi-minus
    {
      pcode  = -211;
      t1code = 2212;
      t2code = 2112;
      scode  = 2112;
      s2code = 2112;
    }
  else if(pdgc==111) // pi-zero
    {
      pcode  = 111;
      t1code = 2212;
      t2code = 2112;
      scode  = 2212;
      s2code = 2112;
    }
  else
    {
      LOG("HNIntranuke", pWARN)
        << "AbsorbHN() cannot handle probe: " << pdgc;
      return;
    }
 
  // assign proper masses
  M1   = pLib->Find(pcode) ->Mass();
  M2_1 = pLib->Find(t1code)->Mass();
  M2_2 = pLib->Find(t2code)->Mass();
  M3   = pLib->Find(scode) ->Mass();
  M4   = pLib->Find(s2code)->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      target.SetHitNucPdg(t1code);
      fNuclmodel->GenerateNucleon(target);
      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
      target.SetHitNucPdg(t2code);
      fNuclmodel->GenerateNucleon(target);
      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);
    }
  else
    {
      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
      E2_1L = M2_1;

      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
      E2_2L = M2_2;
    }

  E2L = E2_1L + E2_2L;

  // adjust p to reflect scattering
  // get random scattering angle
  C3CM = fHadroData->IntBounce(p,t1code,scode,fate);
    if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);

  // Get lab energy and momenta
  E1L = p->E();
  if(E1L<0.001) E1L=0.001;
  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tP2L = tP2_1L + tP2_2L;
  P2L = tP2L.Mag();
  tPtot = tP1L + tP2L;

  // get unit vectors and angles needed for later
  bDir = tPtot.Unit();
  Theta1 = tP1L.Angle(bDir);
  Theta2 = tP2L.Angle(bDir);

  // get parallel and transverse components
  P1zL = P1L*TMath::Cos(Theta1);
  P2zL = P2L*TMath::Cos(Theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - bDir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(bDir);
  tTrans = (tVect - TMath::Cos(theta5)*bDir).Unit();

  // calculate beta and gamma
  tbeta = tPtot * (1.0 / (E1L + E2L));
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  P1zCM = gm*P1zL*bDir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  P2zCM = gm*P2zL*bDir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  E3CM = (Et*Et + (M3*M3) - (M4*M4)) / (2.0*Et);
  E4CM = Et - E3CM;
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;
  P4zL = gm*beta*E4CM + gm*P3CM*(-C3CM);
  P4tL = P3CM*(-S3CM);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);

  // check for too small values
  // may introduce error, so warn if it occurs
  if(!(TMath::Finite(P3L))||P3L<.001)
    {
      LOG("HNIntranuke",pINFO)
        << "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
        << "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L  = .001;
      E3L  = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  if(!(TMath::Finite(P4L))||P4L<.001)
    {
      LOG("HNIntranuke",pINFO)
        << "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
        << "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L  = .001;
      E4L  = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  // pauli blocking
  if(P3L < fFermiMomentum || P4L < fFermiMomentum)
    {
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
      LOG("HNIntranuke",pINFO) << "AbsorbHN failed: Pauli blocking";
#endif
      p->SetStatus(kIStHadronInTheNucleus);
      utils::intranuke::StepParticle(p,fFreeStep,fTrackingRadius);
      ev->AddParticle(*p);
      return;
    }

  // handle remnant nucleus updates
  fRemnZ--;
  fRemnA -=2;
  fRemnP4 -= TLorentzVector(tP2_1L,E2_1L);
  fRemnP4 -= TLorentzVector(tP2_2L,E2_2L);

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();
  
  tP3L = P3zL*bDir + P3tL*tTrans;
  tP4L = P4zL*bDir + P4tL*tTrans;

  tP3L.Rotate(PHI3,bDir);  // randomize transverse components
  tP4L.Rotate(PHI3,bDir); 

  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);

  // create t particle w/ appropriate momenta, code, and status
  // set target's mom to be the mom of the hadron that was cloned
  GHepParticle * t = new GHepParticle(*p);
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  TLorentzVector t4P4L(tP4L,E4L);
  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);
  t->SetStatus(kIStHadronInTheNucleus);

  // adjust p to reflect scattering
  TLorentzVector t4P3L(tP3L,E3L);
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);
  p->SetStatus(kIStHadronInTheNucleus);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "|p3| = " << (P3L) << ", E3 = " << (E3L);
  LOG("HNIntranuke", pDEBUG)
    << "|p4| = " << (P4L) << ", E4 = " << (E4L);
#endif

  ev->AddParticle(*p);
  ev->AddParticle(*t);

  delete t; // delete particle clone
}
//___________________________________________________________________________
void HNIntranuke::ElasHN(
	 GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // scatters particle within nucleus

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "ElasHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtCEx && fate!=kIHNFtElas)
    {
      LOG("HNIntranuke", pWARN)
	<< "ElasHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHNFtCEx)
    {
      if(pcode==kPdgPiP)      {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM) {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      scode = pcode;
      s2code = tcode;
    }

  // get random scattering angle
  double C3CM = fHadroData->IntBounce(p,tcode,scode,fate);
  if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // create scattered particle
  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();
  //t->SetMomentum(TLorentzVector(0,0,0,Mt));

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

  // bool pass = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
  //						  p,t,fRemnA,fRemnZ,fRemnP4,kIMdHN);

  bool pass = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						   p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig,kIMdHN);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {
    //  give each of the particles a free step
    utils::intranuke::StepParticle(p,fFreeStep,fTrackingRadius);
    utils::intranuke::StepParticle(t,fFreeStep,fTrackingRadius);
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {

    delete t; //fixes memory leak
   
    LOG("HNIntranuke", pINFO) << "Elastic in hN failed calling TwoBodyCollision";
    exceptions::INukeException exception;
    exception.SetReason("hN scattering kinematics through TwoBodyCollision failed");
    throw exception;
  }

  delete t;

}
//___________________________________________________________________________
void HNIntranuke::InelasticHN(GHepRecord* ev, GHepParticle* p) const
{
  // Aaron Meyer (Jan 2010)
  // Updated version of InelasticHN 

  GHepParticle * s1 = new GHepParticle(*p);  
  GHepParticle * s2 = new GHepParticle(*p);
  GHepParticle * s3 = new GHepParticle(*p);

  if (utils::intranuke::PionProduction(ev,p,s1,s2,s3,fRemnA,fRemnZ,fRemnP4,fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel))
    {
      // set status of particles and return
      
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
      
      ev->AddParticle(*s1);
      ev->AddParticle(*s2);
      ev->AddParticle(*s3);
    }
  else
    {

      delete s1; //prevent potential memory leak
      delete s2;
      delete s3;

      LOG("HNIntranuke", pNOTICE) << "Error: could not create pion production final state";
      exceptions::INukeException exception;
      exception.SetReason("PionProduction in hN failed");
      throw exception;
    }

  delete s1;
  delete s2;
  delete s3;
  return;

}
//___________________________________________________________________________
void HNIntranuke::GammaInelasticHN(GHepRecord* ev, GHepParticle* p, INukeFateHN_t fate) const     
{
  // This function handles pion photoproduction reactions

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "GammaInelasticHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtInelas && p->Pdg()!=kPdgGamma)
    {
      LOG("HNIntranuke", pWARN)
	<< "GammaInelasticHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered reaction products
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons
  int pcode = p->Pdg();
  int tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
  int scode, s2code;
  double ke   = p->KinE() / units::MeV;

  LOG("HNIntranuke", pNOTICE)
    << "Particle code: " << pcode << ", target: " << tcode;


  if (rnd->RndFsi().Rndm() * (fHadroData -> XSecGamp_fs() -> Evaluate(ke) +
			      fHadroData -> XSecGamn_fs() -> Evaluate(ke)  )
      <= fHadroData -> XSecGamp_fs() -> Evaluate(ke) ) { scode = kPdgProton;  }
  else                                                 { scode = kPdgNeutron; }

  //scode=fHadroData->AngleAndProduct(p,tcode,C3CM,fate);
  //double C3CM = 0.0; // cos of scattering angle
  double C3CM = fHadroData->IntBounce(p,tcode,scode,fate);

  if      ((tcode == kPdgProton ) && (scode==kPdgProton )) {s2code=kPdgPi0;}
  else if ((tcode == kPdgProton ) && (scode==kPdgNeutron)) {s2code=kPdgPiP;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgProton )) {s2code=kPdgPiM;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgNeutron)) {s2code=kPdgPi0;}
  else {
    LOG("HNIntranuke", pERROR)
      << "Error: could not determine particle final states";
    ev->AddParticle(*p);
    return;
  }    

  LOG("HNIntranuke", pNOTICE)
    << "GammaInelastic fate: " << INukeHadroFates::AsString(fate);
  LOG("HNIntranuke", pNOTICE)
    << " final state: " << scode << " and " << s2code;
  LOG("HNIntranuke", pNOTICE)
    << " scattering angle: " << C3CM;

  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

  bool pass = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						 p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig,kIMdHN);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {
    //p->SetStatus(kIStStableFinalState);
    //t->SetStatus(kIStStableFinalState);
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {
    ev->AddParticle(*p);
  }

  delete t;

}
//___________________________________________________________________________
bool HNIntranuke::HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const
{

  // handle compound nucleus option
  // -- Call the PreEquilibrium function
  if( fDoCompoundNucleus && IsInNucleus(p) && pdg::IsNeutronOrProton(p->Pdg())) 
    {  // random number generator
      RandomGen * rnd = RandomGen::Instance();
      
      double rpreeq = rnd->RndFsi().Rndm();   // sdytman test
      
      if((p->KinE() < fEPreEq) )
	{
	  if(fRemnA>5&&rpreeq<0.12)
            {
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
	      utils::intranuke::PreEquilibrium(ev,sp,fRemnA,fRemnZ,fRemnP4,
					       fDoFermi,fFermiFac,fNuclmodel,fNucRmvE,kIMdHN);
              delete sp;
              return true;
            }
	  else
            {
              // nothing left to interact with!
              LOG("HNIntranuke", pNOTICE)
                << "*** Nothing left to interact with, escaping.";
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
              sp->SetStatus(kIStStableFinalState);
              ev->AddParticle(*sp);
              delete sp;
              return true;
            }
	}
    }
  return false;
}
//___________________________________________________________________________
void HNIntranuke::LoadConfig(void)
{
  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData = INukeHadroData::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));              // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE"));    // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HNINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HNINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));        // fm
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucQEFac      = fConfig->GetDoubleDef ("NucQEFac",     gc->GetDouble("INUKE-NucQEFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));
  

  // report
  LOG("HNIntranuke", pINFO) << "Settings for INTRANUKE mode: " << INukeMode::AsString(kIMdHN);
  LOG("HNIntranuke", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HNIntranuke", pWARN) << "R0          = " << fR0 << " fermi";
  LOG("HNIntranuke", pWARN) << "NR          = " << fNR;
  LOG("HNIntranuke", pWARN) << "DelRPion    = " << fDelRPion;
  LOG("HNIntranuke", pWARN) << "DelRNucleon = " << fDelRNucleon;
  LOG("HNIntranuke", pWARN) << "HadStep     = " << fHadStep << " fermi";
  LOG("HNIntranuke", pWARN) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HNIntranuke", pWARN) << "NucQEFac    = " << fNucQEFac;
  LOG("HNIntranuke", pWARN) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HNIntranuke", pWARN) << "EPreEq      = " << fEPreEq;
  LOG("HNIntranuke", pWARN) << "FermiFac    = " << fFermiFac;
  LOG("HNIntranuke", pWARN) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HNIntranuke", pWARN) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HNIntranuke", pWARN) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HNIntranuke", pWARN) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> anc/fixedha-20190620/HNIntranuke2014.cxx <==

//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   The hN mode is now implemented in Intranuke. Similar to hA mode, but particles
   produced by reactions are stepped through the nucleus like probe particles.
   Particles react with nucleons instead of the entire nucleus, and final states
   are determined after reactions are finished, not before.
 @ Dec 15, 2014 - SD, NG 
   Update fates to include Compound Nucleus final state correctly.
 @ Jan 9, 2015 - SD, NG, TG
   Added 2014 version of INTRANUKE codes (new class) for independent development.
*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/Intranuke2014.h"
#include "HadronTransport/HNIntranuke2014.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeHadroData2014.h"
#include "HadronTransport/INukeUtils2014.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke2014;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HN-mode
//___________________________________________________________________________
//___________________________________________________________________________
HNIntranuke2014::HNIntranuke2014() :
Intranuke2014("genie::HNIntranuke2014")
{

}
//___________________________________________________________________________
HNIntranuke2014::HNIntranuke2014(string config) :
Intranuke2014("genie::HNIntranuke2014",config)
{

}
//___________________________________________________________________________
HNIntranuke2014::~HNIntranuke2014()
{

}
//___________________________________________________________________________
void HNIntranuke2014::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HNIntranuke2014", pNOTICE) 
     << "************ Running hN2014 MODE INTRANUKE ************";
     
  LOG("HNIntranuke2014", pWARN) 
     << print::PrintFramedMesg(
         "Experimental code (INTRANUKE/hN model) - Run at your own risk");

  Intranuke2014::ProcessEventRecord(evrec);

  LOG("HNIntranuke2014", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HNIntranuke2014::SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HN mode
//
  if(!p || !ev)
    {
      LOG("HNIntranuke2014", pERROR) << "** Null input!";
      return;
    }

  // check particle id
  int pdgc = p->Pdg();
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  // bool is_kaon    = (pdgc==kPdgKP);   // UNUSED - comment to quiet compiler warnings
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_gamma   = (pdgc==kPdgGamma);										
  if(!(is_pion || is_baryon  || is_gamma))
    {
      LOG("HNIntranuke2014", pERROR) << "** Cannot handle particle: " << p->Name();
      return;
    }
  try
    {
      // select a fate for the input particle
      INukeFateHN_t fate = this->HadronFateHN(p);

      // store the fate
      ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

      if(fate == kIHNFtUndefined)
	{
	  LOG("HNIntranuke2014", pERROR) << "** Couldn't select a fate";
	  LOG("HNIntranuke2014", pERROR) << "** Num Protons: " << fRemnZ 
				     << ",  Num Neutrons: "<<(fRemnA-fRemnZ);
	  LOG("HNIntranuke2014", pERROR) << "** Particle: " << "\n" << (*p);
	  //LOG("HNIntranuke2014", pERROR) << "** Event Record: " << "\n" << (*ev);
	  //p->SetStatus(kIStUndefined);
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}

      LOG("HNIntranuke2014", pNOTICE)
	<< "Selected " << p->Name() << " fate: " << INukeHadroFates::AsString(fate);

      // handle the reaction
      if(fate == kIHNFtCEx || fate == kIHNFtElas)
	{
	  this->ElasHN(ev,p,fate);
	}
      else if(fate == kIHNFtAbs)                         {this-> AbsorbHN(ev,p,fate);}
      else if(fate == kIHNFtInelas && pdgc != kPdgGamma) 
	{
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
	  LOG("HNIntranuke2014", pDEBUG)
	    << "Invoking InelasticHN() for a : " << p->Name()
	    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

	  this-> InelasticHN(ev,p);
	}
      else if(fate == kIHNFtInelas && pdgc == kPdgGamma) {this-> GammaInelasticHN(ev,p,fate);}
      else if(fate == kIHNFtNoInteraction)
	{
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}
      else if(fate == kIHNFtCmp){utils::intranuke2014::PreEquilibrium(ev,p,fRemnA,fRemnZ,fRemnP4,fDoFermi,fFermiFac,fNuclmodel,fNucRmvE,kIMdHN);}
      

    }
  catch(exceptions::INukeException exception)
    {
      this->SimulateHadronicFinalState(ev,p);
       LOG("HNIntranuke2014", pNOTICE) 
         << "retry call to SimulateHadronicFinalState ";
       LOG("HNIntranuke2014", pNOTICE) << exception;

    }
}
//___________________________________________________________________________
INukeFateHN_t HNIntranuke2014::HadronFateHN(const GHepParticle * p) const
{
// Select a hadron fate in HN mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HNIntranuke2014", pINFO) 
   << "Selecting hN fate for " << p->Name() << " with KE = " << ke << " MeV";

   // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
    if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

       double frac_cex      = this->FateWeight(pdgc, kIHNFtCEx)
	                            * fHadroData2014->Frac(pdgc, kIHNFtCEx,     ke, fRemnA, fRemnZ);
       double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                            * fHadroData2014->Frac(pdgc, kIHNFtElas,    ke, fRemnA, fRemnZ);
       double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                            * fHadroData2014->Frac(pdgc, kIHNFtInelas,  ke, fRemnA, fRemnZ);
       double frac_abs      = this->FateWeight(pdgc, kIHNFtAbs)
	                            * fHadroData2014->Frac(pdgc, kIHNFtAbs,     ke, fRemnA, fRemnZ);
             	frac_cex     *= fNucCEXFac;    // scaling factors
		frac_abs     *= fNucAbsFac;
		frac_elas    *= fNucQEFac;
		if(pdgc==kPdgPi0) frac_abs*= 0.665;  //isospin factor

       LOG("HNIntranuke2014", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtAbs)     << "} = " << frac_abs;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
                   frac_abs;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction

       if(r < (cf += frac_cex     )) return kIHNFtCEx;    //cex
       if(r < (cf += frac_elas    )) return kIHNFtElas;   //elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas; //inelas
       if(r < (cf += frac_abs     )) return kIHNFtAbs;    //abs   

       LOG("HNIntranuke2014", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
       ////////////////////////////
       return kIHNFtUndefined;
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {

      double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                           * fHadroData2014->Frac(pdgc, kIHNFtElas,   ke, fRemnA, fRemnZ);
      double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                           * fHadroData2014->Frac(pdgc, kIHNFtInelas, ke, fRemnA, fRemnZ);
      double frac_cmp      = this->FateWeight(pdgc, kIHNFtCmp)
	                           * fHadroData2014->Frac(pdgc, kIHNFtCmp,    ke, fRemnA , fRemnZ);

       LOG("HNIntranuke2014", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_elas + frac_inel + frac_cmp;
   
       double r = tf * rnd->RndFsi().Rndm();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction
       if(r < (cf += frac_elas    )) return kIHNFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas;  // inelas
       if(r < (cf += frac_cmp     )) return kIHNFtCmp; // cmp 

       LOG("HNIntranuke2014", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
       //////////////////////////
       return kIHNFtUndefined;
    }

    // handle gamma -- does not currently consider the elastic case 
    else if (pdgc==kPdgGamma)  return kIHNFtInelas;
    
    // handle kaon -- currently only elastic case 
    else if (pdgc==kPdgKP)  return kIHNFtElas;
    
  }//iterations

  return kIHNFtUndefined;
}
//___________________________________________________________________________
double HNIntranuke2014::FateWeight(int pdgc, INukeFateHN_t fate) const
{
  // turn fates off if the remnant nucleus does not have the number of p,n
  // required

  int np = fRemnZ;
  int nn = fRemnA - fRemnZ;
 
  if (np < 1 && nn < 1)
    {
      LOG("HNIntranuke2014", pERROR) << "** Nothing left in nucleus!!! **";
      return 0;
    }
  else
    {
      if (fate == kIHNFtCEx && pdgc==kPdgPiP ) { return (nn>=1) ? 1. : 0.; }
      if (fate == kIHNFtCEx && pdgc==kPdgPiM ) { return (np>=1) ? 1. : 0.; }
      if (fate == kIHNFtAbs)      { return ((nn>=1) && (np>=1)) ? 1. : 0.; }
      if (fate == kIHNFtCmp )     { return ((pdgc==kPdgProton||pdgc==kPdgNeutron)&&fDoCompoundNucleus&&fRemnA>5) ? 1. : 0.; }

    }
  return 1.;
}
//___________________________________________________________________________
void HNIntranuke2014::AbsorbHN(
    GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // handles pi+d->2p, pi-d->nn, pi0 d->pn absorbtion, all using pi+d values
  
  int pdgc = p->Pdg();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "AbsorbHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  // check fate
  if(fate!=kIHNFtAbs)
    {
      LOG("HNIntranuke2014", pWARN)
        << "AbsorbHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // Notes on the kinematics
  // -- Simple variables are used for efficiency
  // -- Variables are numbered according to particle
  // -- -- #1 -> incoming particle
  // -- -- #2 -> target (here, 2_1 and 2_2 for individual particles)
  // -- -- #3 -> scattered incoming (Particle tracked in hA mode)
  // -- -- #4 -> other scattered particle
  // -- Suffix "L" is for lab frame, suffix "CM" is for center of mass frame
  // -- Subscript "z" is for parallel component, "t" is for transverse

  int pcode, t1code, t2code, scode, s2code; // particles
  double M1, M2_1, M2_2, M3, M4;        // rest energies, in GeV
  double E1L, P1L, E2L, P2L, E3L, P3L, E4L, P4L;
  double P1zL, P2zL;
  double beta, gm; // speed and gamma for CM frame in lab
  double Et, E2CM;
  double C3CM, S3CM;  // cos and sin of scattering angle
  double Theta1, Theta2, theta5;
  double PHI3;        // transverse scattering angle
  double E1CM, E3CM, E4CM, P3CM;
  double P3zL, P3tL, P4zL, P4tL;
  double E2_1L, E2_2L;
  TVector3 tP2_1L, tP2_2L, tP1L, tP2L, tPtot, P1zCM, P2zCM;
  TVector3 tP3L, tP4L;
  TVector3 bDir, tTrans, tbeta, tVect;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();
 
  // Handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // Target should be a deuteron, but for now
  // handling it as seperate nucleons
  if(pdgc==211) // pi-plus
    {
      pcode  = 211;
      t1code = 2212; // proton
      t2code = 2112; // neutron
      scode  = 2212;
      s2code = 2212;
    }
  else if(pdgc==-211) // pi-minus
    {
      pcode  = -211;
      t1code = 2212;
      t2code = 2112;
      scode  = 2112;
      s2code = 2112;
    }
  else if(pdgc==111) // pi-zero
    {
      pcode  = 111;
      t1code = 2212;
      t2code = 2112;
      scode  = 2212;
      s2code = 2112;
    }
  else
    {
      LOG("HNIntranuke2014", pWARN)
        << "AbsorbHN() cannot handle probe: " << pdgc;
      return;
    }
 
  // assign proper masses
  M1   = pLib->Find(pcode) ->Mass();
  M2_1 = pLib->Find(t1code)->Mass();
  M2_2 = pLib->Find(t2code)->Mass();
  M3   = pLib->Find(scode) ->Mass();
  M4   = pLib->Find(s2code)->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      target.SetHitNucPdg(t1code);
      fNuclmodel->GenerateNucleon(target);
      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
      target.SetHitNucPdg(t2code);
      fNuclmodel->GenerateNucleon(target);
      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);
    }
  else
    {
      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
      E2_1L = M2_1;

      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
      E2_2L = M2_2;
    }

  E2L = E2_1L + E2_2L;

  // adjust p to reflect scattering
  // get random scattering angle
  C3CM = fHadroData2014->IntBounce(p,t1code,scode,fate);
    if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);

  // Get lab energy and momenta
  E1L = p->E();
  if(E1L<0.001) E1L=0.001;
  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tP2L = tP2_1L + tP2_2L;
  P2L = tP2L.Mag();
  tPtot = tP1L + tP2L;

  // get unit vectors and angles needed for later
  bDir = tPtot.Unit();
  Theta1 = tP1L.Angle(bDir);
  Theta2 = tP2L.Angle(bDir);

  // get parallel and transverse components
  P1zL = P1L*TMath::Cos(Theta1);
  P2zL = P2L*TMath::Cos(Theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - bDir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(bDir);
  tTrans = (tVect - TMath::Cos(theta5)*bDir).Unit();

  // calculate beta and gamma
  tbeta = tPtot * (1.0 / (E1L + E2L));
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  P1zCM = gm*P1zL*bDir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  P2zCM = gm*P2zL*bDir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  E3CM = (Et*Et + (M3*M3) - (M4*M4)) / (2.0*Et);
  E4CM = Et - E3CM;
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;
  P4zL = gm*beta*E4CM + gm*P3CM*(-C3CM);
  P4tL = P3CM*(-S3CM);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);

  // check for too small values
  // may introduce error, so warn if it occurs
  if(!(TMath::Finite(P3L))||P3L<.001)
    {
      LOG("HNIntranuke2014",pINFO)
        << "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
        << "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L  = .001;
      E3L  = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  if(!(TMath::Finite(P4L))||P4L<.001)
    {
      LOG("HNIntranuke2014",pINFO)
        << "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
        << "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L  = .001;
      E4L  = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  // pauli blocking
  if(P3L < fFermiMomentum || P4L < fFermiMomentum)
    {
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
      LOG("HNIntranuke2014",pINFO) << "AbsorbHN failed: Pauli blocking";
#endif
      p->SetStatus(kIStHadronInTheNucleus);

      //utils::intranuke2014::StepParticle(p,fFreeStep,fTrackingRadius); //not needed

      ev->AddParticle(*p);
      return;
    }

  // handle remnant nucleus updates
  fRemnZ--;
  fRemnA -=2;
  fRemnP4 -= TLorentzVector(tP2_1L,E2_1L);
  fRemnP4 -= TLorentzVector(tP2_2L,E2_2L);

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();
  
  tP3L = P3zL*bDir + P3tL*tTrans;
  tP4L = P4zL*bDir + P4tL*tTrans;

  tP3L.Rotate(PHI3,bDir);  // randomize transverse components
  tP4L.Rotate(PHI3,bDir); 

  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);

  // create t particle w/ appropriate momenta, code, and status
  // set target's mom to be the mom of the hadron that was cloned
  GHepParticle * t = new GHepParticle(*p);
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  TLorentzVector t4P4L(tP4L,E4L);
  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);
  t->SetStatus(kIStHadronInTheNucleus);

  // adjust p to reflect scattering
  TLorentzVector t4P3L(tP3L,E3L);
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);
  p->SetStatus(kIStHadronInTheNucleus);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "|p3| = " << (P3L) << ", E3 = " << (E3L);
  LOG("HNIntranuke2014", pDEBUG)
    << "|p4| = " << (P4L) << ", E4 = " << (E4L);
#endif

  ev->AddParticle(*p);
  ev->AddParticle(*t);

  delete t; // delete particle clone
}
//___________________________________________________________________________
void HNIntranuke2014::ElasHN(
	 GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // scatters particle within nucleus

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "ElasHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtCEx && fate!=kIHNFtElas)
    {
      LOG("HNIntranuke2014", pWARN)
	<< "ElasHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHNFtCEx)
    {
      if(pcode==kPdgPiP)      {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM) {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      scode = pcode;
      s2code = tcode;
    }

  // get random scattering angle
  double C3CM = fHadroData2014->IntBounce(p,tcode,scode,fate);

  LOG("HAIntranuke2014",pNOTICE) << "ElasHN IntBounce " << C3CM << " theta " << TMath::ACos(C3CM)/0.1745329 << " deg";
  
  if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // create scattered particle
  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();
  //t->SetMomentum(TLorentzVector(0,0,0,Mt));

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

  bool pass = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						    p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHN); 
  
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke2014",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {

    //utils::intranuke2014::StepParticle(p,fFreeStep,fTrackingRadius); //not needed
    //utils::intranuke2014::StepParticle(t,fFreeStep,fTrackingRadius);

    
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {

    
    delete t; //fixes a troublesome memory leak

    LOG("HNIntranuke2014", pNOTICE) << "Elastic in hN failed calling TwoBodyCollision, going to exception";
    exceptions::INukeException exception;
    exception.SetReason("hN scattering kinematics through TwoBodyCollision failed");
    throw exception;
  }

  delete t;

}
//___________________________________________________________________________
void HNIntranuke2014::InelasticHN(GHepRecord* ev, GHepParticle* p) const
{
  // Aaron Meyer (Jan 2010)
  // Updated version of InelasticHN 

  GHepParticle * s1 = new GHepParticle(*p);  
  GHepParticle * s2 = new GHepParticle(*p);
  GHepParticle * s3 = new GHepParticle(*p);

  if (utils::intranuke2014::PionProduction(ev,p,s1,s2,s3,fRemnA,fRemnZ,fRemnP4,fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel))
    {
      // set status of particles and return
      
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
      
      ev->AddParticle(*s1);
      ev->AddParticle(*s2);
      ev->AddParticle(*s3);
    }
  else
    {
      
      delete s1; //fixes potential memory leak
      delete s2;
      delete s3;
      
      LOG("HNIntranuke2014", pNOTICE) << "Error: could not create pion production final state";
      exceptions::INukeException exception;
      exception.SetReason("PionProduction in hN failed");
      throw exception;
    }

  delete s1;
  delete s2;
  delete s3;
  return;

}
//___________________________________________________________________________
void HNIntranuke2014::GammaInelasticHN(GHepRecord* ev, GHepParticle* p, INukeFateHN_t fate) const     
{
  // This function handles pion photoproduction reactions

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "GammaInelasticHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtInelas && p->Pdg()!=kPdgGamma)
    {
      LOG("HNIntranuke2014", pWARN)
	<< "GammaInelasticHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered reaction products
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons
  int pcode = p->Pdg();
  int tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
  int scode, s2code;
  double ke   = p->KinE() / units::MeV;

  LOG("HNIntranuke2014", pNOTICE)
    << "Particle code: " << pcode << ", target: " << tcode;


  if (rnd->RndFsi().Rndm() * (fHadroData2014 -> XSecGamp_fs() -> Evaluate(ke) +
			      fHadroData2014 -> XSecGamn_fs() -> Evaluate(ke)  )
      <= fHadroData2014 -> XSecGamp_fs() -> Evaluate(ke) ) { scode = kPdgProton;  }
  else                                                 { scode = kPdgNeutron; }

  //scode=fHadroData2014->AngleAndProduct(p,tcode,C3CM,fate);
  //double C3CM = 0.0; // cos of scattering angle
  double C3CM = fHadroData2014->IntBounce(p,tcode,scode,fate);

  if      ((tcode == kPdgProton ) && (scode==kPdgProton )) {s2code=kPdgPi0;}
  else if ((tcode == kPdgProton ) && (scode==kPdgNeutron)) {s2code=kPdgPiP;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgProton )) {s2code=kPdgPiM;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgNeutron)) {s2code=kPdgPi0;}
  else {
    LOG("HNIntranuke2014", pERROR)
      << "Error: could not determine particle final states";
    ev->AddParticle(*p);
    return;
  }    

  LOG("HNIntranuke2014", pNOTICE)
    << "GammaInelastic fate: " << INukeHadroFates::AsString(fate);
  LOG("HNIntranuke2014", pNOTICE)
    << " final state: " << scode << " and " << s2code;
  LOG("HNIntranuke2014", pNOTICE)
    << " scattering angle: " << C3CM;

  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

   
  //bool pass = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
  //						  p,t,fRemnA,fRemnZ,fRemnP4,kIMdHN);

  LOG("HNIntranuke2014",pNOTICE) << "Calling gamma " << C3CM;
  bool pass = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
  						    p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHN); 
 

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke2014",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {
    //p->SetStatus(kIStStableFinalState);
    //t->SetStatus(kIStStableFinalState);
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {
    ev->AddParticle(*p);
  }

  delete t;

}
//___________________________________________________________________________
int HNIntranuke2014::HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const
{

  // handle compound nucleus option
  // -- Call the PreEquilibrium function
  if( fDoCompoundNucleus && IsInNucleus(p) && pdg::IsNeutronOrProton(p->Pdg())) 
    {  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  double rpreeq = rnd->RndFsi().Rndm();   // sdytman test
 
      if((p->KinE() < fEPreEq) )
	{
	  if(fRemnA>5&&rpreeq<0.12)
            {
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
	      utils::intranuke2014::PreEquilibrium(ev,sp,fRemnA,fRemnZ,fRemnP4,
					       fDoFermi,fFermiFac,fNuclmodel,fNucRmvE,kIMdHN);
              delete sp;
              return 2;
            }
	  else
            {
              // nothing left to interact with!
              LOG("HNIntranuke2014", pNOTICE)
                << "*** Nothing left to interact with, escaping.";
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
              sp->SetStatus(kIStStableFinalState);
              ev->AddParticle(*sp);
              delete sp;
              return 1;
            }
	}
    }
  return 0;
}
//___________________________________________________________________________
bool HNIntranuke2014::HandleCompoundNucleusHN(GHepRecord* ev, GHepParticle* p) const
{
  return (this->HandleCompoundNucleus(ev,p,p->FirstMother())==2);
}
//___________________________________________________________________________
void HNIntranuke2014::LoadConfig(void)
{
  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData2014 = INukeHadroData2014::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));  
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));              // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE"));    // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HNINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HNINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));        // fm
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucQEFac      = fConfig->GetDoubleDef ("NucQEFac",     gc->GetDouble("INUKE-NucQEFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));
  

  // report
  LOG("HNIntranuke2014", pINFO) << "Settings for Intranuke2014 mode: " << INukeMode::AsString(kIMdHN);
  LOG("HNIntranuke2014", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HNIntranuke2014", pWARN) << "R0          = " << fR0 << " fermi";
  LOG("HNIntranuke2014", pWARN) << "NR          = " << fNR;
  LOG("HNIntranuke2014", pWARN) << "DelRPion    = " << fDelRPion;
  LOG("HNIntranuke2014", pWARN) << "DelRNucleon = " << fDelRNucleon;
  LOG("HNIntranuke2014", pWARN) << "HadStep     = " << fHadStep << " fermi";
  LOG("HNIntranuke2014", pWARN) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HNIntranuke2014", pWARN) << "NucQEFac    = " << fNucQEFac;
  LOG("HNIntranuke2014", pWARN) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HNIntranuke2014", pWARN) << "EPreEq      = " << fEPreEq;
  LOG("HNIntranuke2014", pWARN) << "FermiFac    = " << fFermiFac;
  LOG("HNIntranuke2014", pWARN) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HNIntranuke2014", pWARN) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HNIntranuke2014", pWARN) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HNIntranuke2014", pWARN) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> anc/fixedha-20190620/INukeUtils.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Jim Dobson <j.dobson07 \at imperial.ac.uk>
         Imperial College London

         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
         University of Liverpool & STFC Rutherford Appleton Lab

	 Aaron Meyer <asm58 \at pitt.edu>
	 Pittsburgh University

 For documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Mar 04, 2009 - JD
   Was first added in v2.5.1. Adapted from the T2K GENIE reweighting tool.
 @ Mar 05, 2009 - CA
   Modified ReconstructHadronFateHA() to work with hadron+A event files in
   addition to neutrino event files.
 @ Sep 10, 2009 - CA
   Added MeanFreePath(), Dist2Exit(), Dist2ExitMFP()
 @ Sep 30, 2009 - CA
   Added StepParticle() from Intranuke.cxx
 @ Oct 02, 2009 - CA
   Added test MeanFreePath_Delta().
 @ Jul 15, 2010 - AM
   Added common utility functions used by both hA and hN mode. Updated
   MeanFreePath to separate proton and neutron cross sections. Added general
   utility functions.
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran
*/
//____________________________________________________________________________

#include <TLorentzVector.h>
#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "Conventions/Units.h"
#include "Conventions/GBuild.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeUtils.h"
#include "HadronTransport/INukeHadroData.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGUtils.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Registry/Registry.h"
#include "Utils/NuclearUtils.h"
#include "Utils/PrintUtils.h"

using std::ostringstream;
using namespace genie;
using namespace genie::utils;
using namespace genie::constants;
using namespace genie::controls;

//____________________________________________________________________________
double genie::utils::intranuke::MeanFreePath(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double nRpi, double nRnuc)
{
// Calculate the mean free path (in fm) for a pions and nucleons in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//  nRpi : Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//
  bool is_pion    = pdgc == kPdgPiP || pdgc == kPdgPi0 || pdgc == kPdgPiM;
  bool is_nucleon = pdgc == kPdgProton || pdgc == kPdgNeutron;
  bool is_kaon    = pdgc == kPdgKP;
  bool is_gamma   = pdgc == kPdgGamma;

  if(!is_pion && !is_nucleon && !is_kaon && !is_gamma) return 0.;
        
  // before getting the nuclear density at the current position
  // check whether the nucleus has to become larger by const times the
  // de Broglie wavelength -- that is somewhat empirical, but this
  // is what is needed to get piA total cross sections right.
  // The ring size is different for light nuclei (using gaus density) /
  // heavy nuclei (using woods-saxon density).
  // The ring size is different for pions / nucleons.
  //
  double momentum = p4.Vect().Mag(); // hadron momentum in GeV
  double ring = (momentum>0) ? 1.240/momentum : 0; // de-Broglie wavelength
 
  if(A<=20) { ring /= 2.; }
 
  if      (is_pion    || is_kaon ) { ring *= nRpi;  }
  else if (is_nucleon            ) { ring *= nRnuc; }
  else if (is_gamma              ) { ring = 0.;     }

  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A,ring);

  // the hadron+nucleon cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  //
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(INukeHadroData::fMinKinEnergy,   ke);
  ke = TMath::Min(INukeHadroData::fMaxKinEnergyHN, ke);

  // get total xsection for the incident hadron at its current
  // kinetic energy
  double sigtot = 0;
  double ppcnt = (double) Z/ (double) A; // % of protons remaining
  INukeHadroData * fHadroData = INukeHadroData::Instance();

  if (pdgc == kPdgPiP)
    { sigtot = fHadroData -> XSecPipp_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPipn_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPi0)
    { sigtot = fHadroData -> XSecPi0p_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPi0n_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPiM)
    { sigtot = fHadroData -> XSecPipn_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPipp_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgProton)
    { sigtot = fHadroData -> XSecPp_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgNeutron)
    { sigtot = fHadroData -> XSecPn_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecNn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgKP)
    { sigtot = fHadroData -> XSecKpN_Tot()  -> Evaluate(ke);
      sigtot*=1.2;}
  else if (pdgc == kPdgGamma)
    { sigtot = fHadroData -> XSecGamp_fs()  -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecGamn_fs()  -> Evaluate(ke)*(1-ppcnt);}
  else {
     return 0;
  }

  // the xsection splines in INukeHadroData return the hadron x-section in
  // mb -> convert to fm^2
  sigtot *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sigtot);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

/*
  LOG("INukeUtils", pDEBUG) 
     << "sig_total = " << sigtot << " fm^2, rho = " << rho 
     << " fm^-3  => mfp = " << lamda << " fm.";
*/
  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke::MeanFreePath_Delta(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A)
{
//
// **test**
//

// Calculate the mean free path (in fm) for Delta's in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//
  bool is_deltapp = (pdgc==kPdgP33m1232_DeltaPP);
  if(!is_deltapp) return 0.;
        
  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A);

  // the Delta+N->N+N cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(1500., ke);
  ke = TMath::Min(   0., ke);

  // get the Delta+N->N+N cross section
  double sig = 0;
  if      (ke< 500) sig=20;
  else if (ke<1000) sig=40;
  else              sig=30;

  // value is in mb -> convert to fm^2
  sig *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sig);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke::ProbSurvival(
  int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A, double Z,
  double mfp_scale_factor, double nRpi, double nRnuc, double NR, double R0)
{
// Calculate the survival probability for a hadron inside a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4 : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4 : Hadron 4-momentum (units: GeV)
//  A : Nucleus atomic mass number
//  mfp_scale_factor: Tweaks the mean free path (mfp -> mfp*scale). Def: 1.0
//  nRpi: Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//  NR: How far away to track the hadron, in terms of the corresponding 
//      nuclear radius. Def: 3
//  R0: R0 in R=R0*A^1/3 (units:fm). Def. 1.4

   double prob = 1.0;

   double step = 0.05; // fermi
   double R    = NR * R0 * TMath::Power(A, 1./3.);

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   LOG("INukeUtils", pDEBUG) 
     << "Calculating survival probability for hadron with PDG code = " << pdgc
     << " and momentum = " << p4.P() << " GeV";
   LOG("INukeUtils", pDEBUG) 
     << "mfp scale = " << mfp_scale_factor 
     << ", nRpi = " << nRpi << ", nRnuc = " << nRnuc << ", NR = " << NR
     << ", R0 = " << R0 << " fm";

   TLorentzVector x4_curr(x4); // current position

   while(1) {
     double rnow  = x4_curr.Vect().Mag();
     if (rnow > (R+step)) break;

     x4_curr += (step*dr4);
     rnow = x4_curr.Vect().Mag();
     double mfp = 
       genie::utils::intranuke::MeanFreePath(pdgc,x4_curr,p4,A,Z,nRpi,nRnuc);
     double mfp_twk = mfp * mfp_scale_factor;

     double dprob = (mfp_twk>0) ? TMath::Exp(-step/mfp_twk) : 0.;
     prob*=dprob;
/*
     LOG("INukeUtils", pDEBUG) 
       << "+ step size = " << step << " fm, |r| = " << rnow << " fm, "
       << "mfp = " << mfp_twk << "fm (nominal mfp = " << mfp << " fm): "
       << "dPsurv = " << dprob << ", current Psurv = " << prob;
*/
   }

   LOG("INukeUtils", pDEBUG) << "Psurv = " << prob;

   return prob;
}
//____________________________________________________________________________
double genie::utils::intranuke::Dist2Exit(
   const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double NR, double R0)
{
// Calculate distance within a nucleus (units: fm) before we stop tracking 
// the hadron.
// See previous functions for a description of inputs.
//
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi
   
   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position
  
   double d=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();
        if (rnow > R) break;
   }
   return d;
}
//____________________________________________________________________________
double genie::utils::intranuke::Dist2ExitMFP(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double NR, double R0)
{
// Calculate distance within a nucleus (expressed in terms of 'mean free 
// paths') before we stop tracking the hadron.
// See previous functions for a description of inputs.
//

// distance before exiting in mean free path lengths
// 
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position

   double d=0;
   double d_mfp=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();

        double lambda = genie::utils::intranuke::MeanFreePath(pdgc,x4_curr,p4,A,Z);
        d_mfp += (step/lambda);

        if (rnow > R) break;
   }
   return d_mfp;
}
//____________________________________________________________________________
void genie::utils::intranuke::StepParticle(
           GHepParticle * p, double step, double nuclear_radius)
{
// Steps a particle starting from its current position (in fm) and moving
// along the direction of its current momentum by the input step (in fm).
// The particle is stepped in a straight line.
// If a nuclear radius is set then the following check is performed:
// If the step is too large and takes the the particle far away from the
// nucleus then its position is scaled back so that the escaped particles are
// always within a ~1fm from the "outer nucleus surface"

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "Stepping particle [" << p->Name() << "] by dr = " << step << " fm";
#endif

  // Step particle
  TVector3 dr = p->P4()->Vect().Unit();      // unit vector along its direction
  dr.SetMag(step);                           // spatial step size
  double dt = 0;                             // temporal step:
  TLorentzVector dx4(dr,dt);                 // 4-vector step
  TLorentzVector x4new = *(p->X4()) + dx4;   // new position
  
  if(nuclear_radius > 0.) {
    // Check position against nuclear boundary. If the particle was stepped
    // too far away outside the nuclear boundary bring it back to within 
    // 1fm from that boundary
    double epsilon = 1; // fm  
    double r       = x4new.Vect().Mag(); // fm
    double rmax    = nuclear_radius+epsilon;
    if(r > rmax) {
       LOG("INukeUtils", pINFO)
         << "Particle was stepped too far away (r = " << r << " fm)";
       LOG("INukeUtils", pINFO)
         << "Placing it " << epsilon 
         << " fm outside the nucleus (r' = " << rmax << " fm)";
       double scale = rmax/r;
       x4new *= scale;
    }//r>rmax
  }//nucl radius set

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "\n Init direction = " << print::Vec3AsString(&dr)
      << "\n Init position (in fm,nsec) = " << print::X4AsString(p->X4())
      << "\n Fin  position (in fm,nsec) = " << print::X4AsString(&x4new);
#endif

  p->SetPosition(x4new);
}
//___________________________________________________________________________
// Method to handle compound nucleus considerations, preequilibrium
//    and equilibrium
//    Alex Bell -- 6/17/2008
void genie::utils::intranuke::PreEquilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, 
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "PreEquilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles
 
  double ppcnt = (double) RemnZ / (double) RemnA; // % of protons left

  // figure out the final state conditions
  
  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  for(int i=0;i<3;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
          RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
      }

  // do the phase space decay & save all f/s particles to the event record
  bool success = genie::utils::intranuke::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if(success)  LOG("INukeUtils",pINFO) << "Successful phase space decay for pre-equilibrium nucleus FSI event"; 
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of pre-equilibrium nucleus final state failed, details above");
      throw exception;
    }

  int p_loc = 0;
  while(p_loc<ev->GetEntries())
    {
      GHepParticle * p_ref = ev->Particle(p_loc);
      if(!p->ComparePdgCodes(p_ref)) p_loc++;
      else
        {
          if(!p->CompareStatusCodes(p_ref)) p_loc++;
          else
            {
              if(!p->CompareMomentum(p_ref)) p_loc++;
              else break;
            }
        }
     }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Particle at: " << p_loc;
#endif

 // find the appropriate daughter
  vector<int> * descendants = ev->GetStableDescendants(p_loc);

  int loc       = p_loc + 1;
  int f_loc     = p_loc + 1;
  double energy = ev->Particle(loc)->E();

/*  // (1) least energetic
  double min_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy<min_en)
	{
	  f_loc = loc;
	  min_en = energy;
	}
    }
*/
  // (2) most energetic
  double max_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy>max_en)
        {
          f_loc = loc;
          max_en = energy;
        }
    }

  // (3) 1st particle
  // ...just use the defaulted f_loc

  delete descendants;

  // change particle status for decaying particle
  ev->Particle(f_loc)->SetStatus(kIStIntermediateState);
  // decay a clone particle
  GHepParticle * t = new GHepParticle(*(ev->Particle(f_loc)));
  t->SetFirstMother(f_loc);
  genie::utils::intranuke::Equilibrium(ev,t,RemnA,RemnZ,RemnP4,DoFermi,FermiFac,Nuclmodel,NucRmvE,mode);

  delete t;
}
//___________________________________________________________________________
// Method to handle Equilibrium reaction
// Alex Bell -- 6/17/2008
void genie::utils::intranuke::Equilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Equilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // % of protons left
  double ppcnt = (double) RemnZ / (double) RemnA;

  // figure out the final state conditions

  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  //add additonal particles to stack
  for(int i=0;i<2;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
	  RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Remnant nucleus (A,Z) = (" << RemnA << ", " << RemnZ << ")";
#endif

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
    }

  // do the phase space decay & save all f/s particles to the record
  bool success = genie::utils::intranuke::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if (success) LOG("INukeUtils",pINFO) << "successful pre-equilibrium interaction";
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of compound nucleus final state failed, details above");
      throw exception;
    }

}
//___________________________________________________________________________
bool genie::utils::intranuke::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode)
{
  // For compatibility during testing phase to avoid make clean, I think.
  std::cout << "Does Anybody Ever Call Me?" << std::endl;
  return TwoBodyCollision(ev, pcode, tcode, scode, s2code, C3CM, p, t, RemnA, RemnZ, RemnP4, 0, mode);
}

bool genie::utils::intranuke::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, int ElasticConfig, EINukeMode mode)
{
  // Aaron Meyer (10/29/09)
  // Adapted from kinematics in other function calls
  //
  // C3CM is the cosine of the scattering angle, calculated before calling
  // p and t are the output particles, must be allocated before calling
  // pcode,tcode,scode,s2code are initial and final particle PDG codes in scattering
  // return value used for error checking

  // Kinematic variables
  
  double M3, M4; // rest energies, in GeV
  double E3L, P3L, E4L, P4L;
  TVector3 tP1L, tPtot, tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, tP3L, tP4L,tP1tCM;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  // RandomGen * rnd = RandomGen::Instance();

  // handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // get mass for particles
  M3 = pLib->Find(scode)->Mass();
  M4 = pLib->Find(s2code)->Mass();

  // get lab energy and momenta and assign to 4 vectors
  TLorentzVector t4P1L = *p->P4();
  TLorentzVector t4P2L = *t->P4();

  // binding energy
  double bindE = 0.025; // empirical choice, might need to be improved
  //double bindE = 0.0;

  // carry out scattering
  TLorentzVector t4P3L, t4P4L;

  LOG("TwoBodyCollision",pINFO) << "Inelastic configuration is " << ElasticConfig;

  //Elastic Config 3 uses the fixed TwoBodyKinematicsElastic for these and for Elastic
  //Elastic Config 4 uses the fixed TwoBodyKinematicsElastic for these and noFSI for Elastic.
  if(ElasticConfig == 3 || ElasticConfig == 4){
    if (!TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision",pNOTICE)
	  << "TwoBodyKinematicsElastic fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }
  } else {
    if (!TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision",pNOTICE)
	  << "TwoBodyKinematics fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }


  }

  

  // error checking
  P3L = t4P3L.Vect().Mag();
  P4L = t4P4L.Vect().Mag();
  E3L = t4P3L.E();
  E4L = t4P4L.E();
  LOG("INukeUtils",pINFO)
    << "C3CM, P3 = " << C3CM << "  " 
    << P3L << "   " << E3L << "\n" << "             P4 = " 
    << P4L << "   " << E4L ;

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }
  if(!(TMath::Finite(P4L)) || P4L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  /*// pauli blocking  turn off for now to better match data
  //  if(P3L<fFermiMomentum && pdg::IsNeutronOrProton(scode) ||
  //     P4L<fFermiMomentum && pdg::IsNeutronOrProton(s2code) )
  if(P3L<.25 && pdg::IsNeutronOrProton(scode) ||
     P4L<.25 && pdg::IsNeutronOrProton(s2code) )
    {
      LOG("INukeUtils",pNOTICE)<< "TwoBodyCollision failed: Pauli blocking";
      p->SetStatus(kIStHadronInTheNucleus);
      RemnP4 -= TLorentzVector(0,0,0,bindE);
      return false;
      }*/

  // update remnant nucleus
  RemnP4 -= t4P2L;
  if (tcode==kPdgProton) {RemnZ--;RemnA--;}
  else if(tcode==kPdgNeutron) RemnA--;

  // create t particle w/ appropriate momenta, code, and status
  // Set target's mom to be the mom of the hadron that was cloned
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  // adjust p to reflect scattering
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);

  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);

  if (mode==kIMdHN)
  {
    p->SetStatus(kIStHadronInTheNucleus);
    t->SetStatus(kIStHadronInTheNucleus);
  }
  else
  {
    p->SetStatus(kIStStableFinalState);
    t->SetStatus(kIStStableFinalState);
  }
  LOG("INukeUtils",pINFO) << "Successful 2 body collision";
  return true;

}
//___________________________________________________________________________
bool genie::utils::intranuke::TwoBodyKinematicsElastic(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // January 2019 Lauren Harewood and Rik Gran, University of Minnesota Duluth
  // Computes an elastic scatter between two input particles

  // Boost from lab to CM frame
  // scatter angle theta given to the function using Rotate()
  // scatter angle azimuth generated isotropically using Rotate()
  // check for misbehavior
  // Boost back to lab frame
  // Clean up and finish conserving energy
  
  double theta, phi;  // theta reextracted from cos(thetaCM).
  double OpAng, CheckAng;
  TVector3 tbeta, tbetadir, P1Lab, P2Lab, P3Lab,P4Lab;
  TVector3 vP3L, P1CM, P3CM, P4CM;  // P2CM
  TLorentzVector t4P1buf, t4P2buf, t4Ptot, t4P3buf, t4P4buf;

  double missingE = 0.0;
  double missingpx = 0.0;
  double missingpy = 0.0;
  double missingpz = 0.0;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking for unphysical cosine(thetaCM) angles.
  if (C3CM < -1. || C3CM > 1.) return false;

  // if C3CM == 1.0, no scatter occurs, so exit?  but this routine may need to do something.
  //if(C3CM - 1.0 < 0.000001) return; //??  Hmm.

  bool AbsorptionNNSpecial = false;
  if(t4P2L.M() > 1.876 && t4P2L.M() < 1.999){
    // The 1.876 will sepecificaly exclude a ground-state deuteron, but include two nucleons.
    // If a deuteron is passed, it will try to elastic scatter instead.
    // This routine is NOT passed two on-shell nucleons, the M is slightly higher
    // this version requires slightly different treatment.
    LOG("INukeUtils",pNOTICE) << "Found absorption of meson on two nucleons M3 M4 " << M3 << " " << M4 << " from " << t4P1L.M() << " " << t4P2L.M();
    AbsorptionNNSpecial = true;
  }
  
  LOG("INukeUtils",pNOTICE) << "P1Lin " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "P2Lin " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();

  // Rare cases where it tries to scatter off a negative mass nucleus.
  // Lets choose not to fulfill this request. 
  if(t4P1L.M() < 0.0 || t4P2L.M() < 0.0 || !TMath::Finite(t4P1L.M()) || !TMath::Finite(t4P2L.M())
     || !TMath::Finite(t4P1L.E()) || !TMath::Finite(t4P2L.E()) || t4P1L.E() < 0.0 || t4P2L.E() < 0.0)
    {
      LOG("INukeUtils",pWARN) <<"TwoBodyKinematics Failed1: cowardly refusing to scatter off badly defined inputs";
      LOG("INukeUtils",pWARN) <<"E1L, E2L, M3, M4 : "<< t4P1L.E() <<", "<< t4P2L.E() <<", "<< M3 <<", "<< M4;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }

  // what if the inputs are so far off shell we can't handle this?
  
  // recover the original theta from cosine(theta).
  theta = TMath::ACos(C3CM);

  // fill internal buffers that will be modified leaving inputs unchanged
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;

  double netmassE = (M3 + M4) - (t4P1L.M() + t4P2L.M());

  if((t4P1buf.E() - bindE + t4P2buf.E()) < (M3 + M4))
    {
      LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed2: Forbidden by not enough E to make mass and unbind nucleon";
      LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4, bindE : "<< t4P1buf.E() <<", "<< t4P2buf.E() <<", "<< M3 <<", "<< M4 << ", " <<bindE;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }
  
  //  The routine that calls this will decide if we should do something with removal energy
  // binding energy
  if (TMath::Abs(bindE) > 0.00001 || TMath::Abs(netmassE) > 0.00001)
    {

      // Following the original strategy
      // bindE is the removal cost to get another nucleon or two out of the nucleus.
      // this cost, plust its associated momentum, is extracted from the incoming particle,
      // then it is changed to its new species ME, and the result of SetXYZM is again on shell.
      // the momentum extracted is given to the target, then SetXYZM with M4 puts that on shell.
      // There will be no missing momentum, but some missing energy near bindE.
      // Then the two on-shell particles go through the scattering process.
      // That missing energy is saved and added to the remnant at the end.

      // this is consistent with the impulse-approximation treatment of this process
      // sUMone would say careful treatment would put these hadrons in a potential, but then
      // wave hands and not be specific about how careful that treament isn't.   bOO !

      // this is a fundamentally dirty process, and this approximation lets us proceed
      // while maintaining energy and momentum conservation in both CM and lab frame.

      // TODO:  (at least) one other process *wants* to call this function.
      // pion absorption on two nucleons.
      // It will send in a pion plus a 1.87xx Mass dinucleon AND a scattering angle.
      // it will return two nucleons.   (I suppose it checks energy conservation first.)
      // need code to handle this special case.

      LOG("INukeUtils",pNOTICE) << "Starting with binding E " << bindE << " for new particles " << M3 << " " << M4 
			      << " from " << t4P1L.M() << " " << t4P2L.M();
      
      double oldP = t4P1buf.P();
      double newE = t4P1buf.E() - bindE - netmassE;
      double newP = 0.0;
      double pscale = 0.0;

      if(newE < M3 && !AbsorptionNNSpecial){

	// Is this a pion absorption event? Don't scale momentum.
	if(t4P2buf.M() > 1.800){
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3a: found pion absorption? " << newE << " M3 " << M3;
	  // Not implemented yet.  Need to divide the pion rest mass between the two particles,
	  // add the right amount of back to back momentum to keep them on shell.
	  // then scatter.    This is actually easier done in the CM frame, I think.	  

	}	

	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3b: not have enough P1L energy " << newE << " M3 " << M3;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
	
      } 

      newP = TMath::Sqrt(newE*newE - M3*M3);
      pscale = newP/oldP;


      if(AbsorptionNNSpecial){
	newE = t4P1buf.E() - bindE;   //netmass will be dealt with in the CM frame.
	t4P1buf.SetPxPyPzE(t4P1buf.X(), t4P1buf.Y(), t4P1buf.Z(), newE);
      } else {
	t4P1buf.SetXYZM(t4P1buf.X()*pscale, t4P1buf.Y()*pscale, t4P1buf.Z()*pscale, M3);
      }
      //LOG("INukeUtils",pNOTICE) <<"Shifted P1 " << t4P1buf.

      // give the change of momentum to t4P2buf
      missingpx = t4P1L.X() - t4P1buf.X();
      missingpy = t4P1L.Y() - t4P1buf.Y();
      missingpz = t4P1L.Z() - t4P1buf.Z();
      if(AbsorptionNNSpecial){
	// this should be unchanged so do nothing
	//t4P2buf.SetXYZM(t4P2L.X(), t4P2L.Y(), t4P2L.Z(), M2);
      } else {
	t4P2buf.SetXYZM(t4P2L.X()+missingpx, t4P2L.Y()+missingpy, t4P2L.Z()+missingpz, M4);
      }
      

      // if this did not work, something will be negative or nan.

      if(!AbsorptionNNSpecial && !(t4P2buf.E() >= M4)){
	//LOG("INukeUtils",pNOTICE) <<"Shifted P1 will fail " << newE << " M3 " << M3 << " Think this through better";
	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed4: t4P2buf.E() !>= M4 " << t4P2buf.E() << " M4 " << M4;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
      }

      // whatever path we took above, compute the missing energy and momentum
      // input - shifted is the missing energy.  We will add this to the remnant.
      missingE = (t4P1L.E() + t4P2L.E()) - (t4P1buf.E() + t4P2buf.E());
      missingpx = (t4P1L.X() + t4P2L.X()) - (t4P1buf.X() + t4P2buf.X());
      missingpy = (t4P1L.Y() + t4P2L.Y()) - (t4P1buf.Y() + t4P2buf.Y());
      missingpz = (t4P1L.Z() + t4P2L.Z()) - (t4P1buf.Z() + t4P2buf.Z());

      LOG("INukeUtils",pNOTICE) << " Missing lab-frame momenta for FSI=2,4 "
				<< missingpx << " " << missingpy << " " << missingpz << " Ptot "
				<< TMath::Sqrt(missingpx*missingpx + missingpy*missingpy + missingpz*missingpz)
				<< " E " << missingE << " bindE " << bindE;
      if(missingE - bindE > 0.020)LOG("INukeUtils", pWARN) << "Missing lab-frame energy is unusually high " << missingE << " " << bindE;

      
    }

  //------- Start boost to CM frame
  
  t4Ptot = t4P1buf + t4P2buf;
  
  // calculate beta and gamma
  // easiest form to work with for two-body scattering
  // seriously? "divide by" overload operator not available for Vect() ?
  tbeta = t4Ptot.Vect() * (1.0 / (t4P1buf.E() + t4P2buf.E()));
  tbetadir = tbeta.Unit();  // direction only

  LOG("INukeUtils",pNOTICE) << "beta " << tbeta.Mag() << " xyz " << tbeta.X() << " " << tbeta.Y() << " " << tbeta.Z();

  // the incoming particle could be too 
  if( !(TMath::Finite(tbeta.Mag())))
    {
      LOG("INukeUtils",pNOTICE)
	<< "Beta or something worse is not a real number: " << tbeta.Mag() << " exiting";

      t4P3L.SetXYZM(0.0, 0.0, 0.0, M3);
      t4P4L.SetXYZM(0.0, 0.0, 0.0, M4);
      return false;
    }
  
  // beta = tbeta.Mag();  // magnitude only not needed
  // gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);  // not needed
  
  // boost to CM frame 
  
  LOG("INukeUtils",pNOTICE) << "P1Lab " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2Lab " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
 
  t4P1buf.Boost(-tbeta);
  t4P2buf.Boost(-tbeta);

  LOG("INukeUtils",pNOTICE) << "P1cm " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2cm " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
  LOG("INukeUtils",pNOTICE) << "Above had better be back to back.";


  // check to see if decay is viable
  // If the total energy is negative, if the energy of P1 is less than its new mass, 
  if(t4P1buf.E()+t4P2buf.E() < 0.0 || (t4P1buf.E() < M3 && !AbsorptionNNSpecial) || t4P1buf.E() < 0.0)
  {
    if (t4P1buf.E()+t4P2buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5a: Total energy is negative";
    if (t4P1buf.E() < M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5b: Scattered Particle 3 CM energy is too small";
    if (t4P1buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5c: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }


  //------- Special cases
  if(AbsorptionNNSpecial){
    // Pion absorption redistribute the energy keeping the momentum vectors the same.
    //TLorentzVector
    t4P3buf = t4P1buf;
    t4P4buf = t4P2buf;
    
    t4P3buf.SetXYZM(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z(),M3);
    t4P4buf.SetXYZM(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z(),M4);
    
    // By construction, the on-shell energy is different even though momenta are the same
    double deltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();
    double totalE = t4P1buf.E() + t4P2buf.E();
    // Now I need to distribute the difference in energy such that the momenta are still back to back
    // If the masses were identical, this would be super easy, just distribute it half and half.
    double newE = 0.5 * totalE;
    // hack, if it is a proton and neutron, this gives the first order correction.
    // don't use this code for wildly different particles.
    if(M4 != M3)newE += 0.5 * TMath::Abs(M4 - M3);
    double oldP = t4P1buf.P();
    double newP = TMath::Sqrt(newE*newE - M3*M3);
    double Pscale = newP/oldP;
    t4P3buf.SetXYZM(t4P1buf.X()*Pscale, t4P1buf.Y()*Pscale, t4P1buf.Z()*Pscale, M3);
    t4P4buf.SetXYZM(t4P2buf.X()*Pscale, t4P2buf.Y()*Pscale, t4P2buf.Z()*Pscale, M4);

    double newdeltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();

    t4P1buf.SetXYZM(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z(),M3);
    t4P2buf.SetXYZM(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z(),M4);

    // really, there is a canned CERNLIB routine that does this calculation exactly
    // regardless of how different the masses M3 and M4 are, right ?
    // it is the same one used in the 2p2h code.
    // just to move on, I want to hide this, but 
    LOG("INukeUtils",pNOTICE) << "Just shared a pion mass " << deltaE << " with energy " << newdeltaE << " left over, will let the remnant take care of it " << " pscale " << Pscale << " oldP " << oldP << " newP " << newP << " used pion E " << deltaE ;
    LOG("INukeUtils",pNOTICE) << "P1cm2 " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
    LOG("INukeUtils",pNOTICE) << "P2cm2 " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
    LOG("INukeUtils",pNOTICE) << "Above had better be back to back. deltaE " << deltaE << " " << newdeltaE << " " << Pscale << " oldP " << oldP << " newP " << newP << " newE ";
	
  }

  //------- START scatter in CM frame

  // Start the scatter of the particle.
  // This works with three vectors, so make the two we need.

  P1CM.SetXYZ(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z());
  //P2CM.SetXYZ(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z());  // not needed.
  P3CM=P1CM;
  
  // To do the scatter the code will use the Rotate() around an arbitrary axis
  // For the theta rotation, we want an axis that is already perpendicular to P3
  TVector3 OrthoVec;

  //check if P1CM is in x-y plane
  if(TMath::Abs(P1CM.Z()) < 0.00001){
    if(TMath::Abs(P1CM.Y()) > 0.00001){
      // if XY plane and not mostly along X,
      // then pick an othogonal vector in XY plane.
      // if P1CM is exactly Y axis, this returns X axis.
      OrthoVec.SetXYZ(1.0, -P1CM.X()/P1CM.Y(), 0.0);
    } else {
      // If it was practically exactly X axis
      // Rotate round Z axis instead.
      OrthoVec.SetXYZ(-P1CM.Z()/P1CM.X(), 0.0, 1.0);
    }
  } else {
    // This will be the most common case
    // rotate around an orthogonal vector in YZ plane.
    OrthoVec.SetXYZ(0.0, 1.0, -(P1CM.Y())/P1CM.Z());
  }
        
  //Print Orthogonal Vector
  //Angle between P1CM and OrthoVec should be Pi/2
  CheckAng=P1CM.Angle(OrthoVec);
  
  // So now do the rotation around OrthoVec = scattered by theta.
  P3CM.Rotate(theta, OrthoVec);   

  // get random phi angle, distributed uniformally in 360 deg
  phi = 2.0 * kPi * rnd->RndFsi().Rndm();
  // phi = kPi;  // override for testing the calculation
  
  //rotate around PHI
  P3CM.Rotate(phi,P1CM);
  
  // Special Case Z axis by-hand calcultion for a sanity check [deleted]

  //Calculate Opening Angle
  OpAng=P1CM.Angle(P3CM);

  LOG("INukeUtils",pNOTICE) << " OrthogV for theta " << OrthoVec.X() << " " << OrthoVec.Y() << " " << OrthoVec.Z() << " Pi/2 = 1.57? " << CheckAng << " final OpAng " << OpAng/0.0174533 << " is theta? " << theta << " deg " << theta/0.0174533 << " phirad " << phi;
   
  double thetacheck= OpAng-theta;
  if(TMath::Abs(thetacheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: center of momentum scatter angle is wrong.  Reconsider Rotations ";
    assert(TMath::Abs(thetacheck) < 0.000001);
  }

  //set scattered outgoing hadron 4-vector to CM 3-momentum
  t4P3buf.SetXYZM(P3CM.X(),P3CM.Y(),P3CM.Z(),M3);
 
  // In the CM frame, particle 4 is back to back with particle 3
  P4CM=-P3CM;

  //set scattered remnant 4-vector to CM 3-momentum
  t4P4buf.SetXYZM(P4CM.X(),P4CM.Y(),P4CM.Z(),M4);
  
  LOG("INukeUtils",pNOTICE) << "P3cm " << t4P3buf.P() << " pxyz " << t4P3buf.X() << " " << t4P3buf.Y() << " " << t4P3buf.Z() << " E " << t4P3buf.E() << " M " << t4P3buf.M();
  LOG("INukeUtils",pNOTICE) << "P4cm " << t4P4buf.P() << " pxyz " << t4P4buf.X() << " " << t4P4buf.Y() << " " << t4P4buf.Z() << " E " << t4P4buf.E() << " M " << t4P4buf.M();
  LOG("INukeUtils",pNOTICE) << "Back to back by explicit construction.";

  double eCMcheck  = t4P1buf.E() + t4P2buf.E() - (t4P3buf.E() + t4P4buf.E());
  double pxCMcheck = t4P1buf.X() + t4P2buf.X() - (t4P3buf.X() + t4P4buf.X());
  double pyCMcheck = t4P1buf.Y() + t4P2buf.Y() - (t4P3buf.Y() + t4P4buf.Y());
  double pzCMcheck = t4P1buf.Z() + t4P2buf.Z() - (t4P3buf.Z() + t4P4buf.Z());

  LOG("INukeUtils",pNOTICE) << "Check CM  4-momentum conservation  E  "<< eCMcheck <<" Px "<< pxCMcheck << " Py  " << pyCMcheck << " Pz " << pzCMcheck;
  
  if(TMath::Abs(pxCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM x momenta do not balance ";
    assert(TMath::Abs(pxCMcheck) <= 0.00001);
  }
  
  if(TMath::Abs(pyCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM y momenta do not balance ";
    assert(TMath::Abs(pyCMcheck) <= 0.00001);
  }

  if(TMath::Abs(pzCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM z momenta do not balance ";
    assert(TMath::Abs(pzCMcheck) <= 0.00001);
  }

  if(TMath::Abs(eCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM energy not balance ";
    assert(TMath::Abs(eCMcheck) <= 0.00001);
  }    


  //------ Start boost particles from CM back to lab frame
  
  t4P3buf.Boost(tbeta);
  P3Lab.SetXYZ(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z());
  // And set the to-be returned 4-vector to this
  t4P3L = t4P3buf;

  t4P4buf.Boost(tbeta);
  P4Lab.SetXYZ(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z());
  t4P4L=t4P4buf;
  
  LOG("INukeUtils",pNOTICE) << "P3lab " << t4P3L.P() << " " << t4P3L.X() << " " << t4P3L.Y() << " " << t4P3L.Z() << " E " << t4P3L.E()  << " M " << t4P3L.M();

  LOG("INukeUtils",pNOTICE) << "P4lab " << t4P4L.P() << " " << t4P4L.X() << " " << t4P4L.Y() << " " << t4P4L.Z() << " E " << t4P4L.E() << " M " << t4P4L.M();
  
  // boost unscattered particles back to lab too
  // was for checking energy and momentum conservation
  // and to track the removal energy and momentum for inelastics.
  // but is not needed now.   Checks are made to the actual unmodified inputs.
  //t4P1buf.Boost(tbeta);
  //t4P2buf.Boost(tbeta); 

  // As I debug this test, I'm listening to Bob Dylan's song Outlaw Blues

  // check that energy would be conserved in the lab frame,
  // except for the treatment of bindE and its momentum.

  double echeck  = t4P1L.E() + t4P2L.E() - missingE - (t4P3L.E() + t4P4L.E());
  double pxcheck = t4P1L.X() + t4P2L.X() - missingpx - (t4P3L.X() + t4P4L.X());
  double pycheck = t4P1L.Y() + t4P2L.Y() - missingpy - (t4P3L.Y() + t4P4L.Y());
  double pzcheck = t4P1L.Z() + t4P2L.Z() - missingpz - (t4P3L.Z() + t4P4L.Z());

  LOG("INukeUtils",pNOTICE) << "Check lab 4-momentum conservation  E  " << echeck << " Px " << pxcheck << " Py " << pycheck << " Pz " << pzcheck;

  if(AbsorptionNNSpecial){
    // because I'm sloppy for pion absorption and not using the CERNLIB routine, hide the slight non-conservation.
    // add to missingE, but make sure I have the right direction.
    // missingP should have been zero and missing E should have been -bindE, which should have been paid by the pion.
    // in the end we are going to ADD this to the remnant, so echeck is initial - final.
    // if initial is higher than final, there is energy left over, this is a positive number, and adding is right.

    missingE += echeck;
    missingpx += pxcheck;
    missingpy += pycheck;
    missingpz += pzcheck;
    LOG("INukeUtils",pNOTICE) << "MissingE was " << missingE - echeck << " but is now " << missingE << " this will be added to the remnant ";

    TVector3 tvn1;
    TVector3 tvn2;
    tvn1.SetXYZ(t4P3L.X(),t4P3L.Y(),t4P3L.Z());
    tvn2.SetXYZ(t4P4L.X(),t4P4L.Y(),t4P4L.Z());
    double nnangle = tvn1.Angle(tvn2);
    LOG("INukeUtils",pNOTICE) << "Found absorption opening angle was " << nnangle << " rad " << nnangle*57.2957795 << " deg"; 
    
  } else {
  
    if(TMath::Abs(pxcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab x momenta do not balance " << pxcheck;
      assert(TMath::Abs(pxcheck) <= 0.00001);
    }
    
    if(TMath::Abs(pycheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab y momenta do not balance " << pycheck;
      assert(TMath::Abs(pycheck) <= 0.00001);
    }
    
    if(TMath::Abs(pzcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab z momenta do not balance " << pzcheck;
      assert(TMath::Abs(pzcheck) <= 0.00001);
    }
    
    if(TMath::Abs(echeck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab energy does not balance " << echeck;
      assert(TMath::Abs(echeck) <= 0.00001);
    }

  }


  // handle very low momentum particles--- handle in cases
  if( !(TMath::Finite(P3Lab.Mag())) || P3Lab.Mag() < 0.001)
    {
      LOG("INukeUtils",pNOTICE)
	<< "Particle 3 momentum small or non-finite: " << P3Lab.Mag()
	<< "\n" << "--> Assigning .001 as new momentum";
      P3Lab.SetXYZ(0.0, 0.0, 0.001);
      t4P3L.SetXYZM(0.0, 0.0, 0.001, M3);
    }

  //What failure mode is this supposed to test?   This should never happen.
  //check that scattered remnant in lab frame is positive
  if(t4P4L.Mag2()<0 || t4P4L.E() < 0.00001)
    {
      LOG("INukeUtils",pWARN)<<"TwoBodyKinematics Failed6: Target mass or energy is negative";
      t4P3L.SetPxPyPzE(0.,0.,0.,0.);
      t4P4L.SetPxPyPzE(0.,0.,0.,0.);
      return false;
    }
  
  //if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,bindE);
  if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,missingE);
  return true;

}


//___________________________________________________________________________
bool genie::utils::intranuke::TwoBodyKinematics(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // Aaron Meyer (05/17/10)
  // Adapted from kinematics in other function calls
  //
  // Outgoing particle masses M3,M4
  // Scatters particles according to normal two body collisions
  //
  // bindE is the binding energy (GeV) of a particle removed from the nucleus (default 0)
  // For nonzero binding energy, remove the binding energy from the total energy,
  //   then put both of the particles back on mass shell by shifting momentum/energy
  //   of target
  // Momentum only shifted in the direction parallel to the probe's motion
  //
  // Rotates final transverse component of momentum by a random angle from 0->2pi
  // Return value for error checking
  // Gives outgoing 4-momenta of particles 3 and 4 (t4P3L, t4P4L respectively)
  //
  // All 4-momenta should be on mass shell

  double E1L, E2L, P1L, P2L, E3L, P3L;
  double beta, gm; // speed and gamma for CM frame in Lab
  double S3CM; // sin of scattering angle
  double PHI3;
  double E1CM, E2CM, E3CM, P3CM;//, E4CM, P4CM;
  double P3zL, P3tL;//, P4zL, P4tL;
  double Et;
  double theta1, theta2, theta5, P1zL, P2zL, P1tL, P2tL;
  TVector3 tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, vP3L,P1CM;
  TLorentzVector t4P1buf, t4P2buf, t4Ptot;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking
  if (C3CM < -1. || C3CM > 1.) return false;

  // calculate sine from scattering angle
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);



  LOG("INukeUtils",pNOTICE) << "AM P1Lin " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "AM P2Lin " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();
  LOG("INukeUtils",pNOTICE) << "AM generate M3 M4 " << M3 << " " << M4 << " and theta " << TMath::ACos(S3CM)/0.01745329 << " degrees";
  
  // fill buffers
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;

  // get lab energy and momenta
  E1L = t4P1buf.E();
  P1L = t4P1buf.P();
  E2L = t4P2buf.E();
  P2L = t4P2buf.P();
  t4Ptot = t4P1buf + t4P2buf;

  LOG("INUKEUTILS",pWARN) << "TwoBodyKinematics:  Using old version";

  // binding energy
  if (bindE!=0)
    {

      E1L -= bindE;

      if (E1L+E2L < M3+M4) 
	{
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Forbidden by binding energy";
	  LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4 : "<< E1L <<", "<< E2L <<", "<< M3 <<", "<< M4;
	  t4P3L.SetPxPyPzE(0,0,0,0);
	  t4P4L.SetPxPyPzE(0,0,0,0);
	  return false;
	  }
    }

  // calculate beta and gamma
  tbeta = t4Ptot.Vect() * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // get angle and component info
  theta1 = t4P1buf.Angle(tbeta);
  theta2 = t4P2buf.Angle(tbeta);
  //component of momenta in direction of boost
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  //component of momenta perpendicular to boost
  P1tL =TMath::Sqrt(P1L*P1L - P1zL*P1zL);
  P2tL =-TMath::Sqrt(P2L*P2L - P2zL*P2zL);
  //take a unit vector not in the same direction as the boost
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  //calculate angle between boost dir and said unit vector   
  theta5 = tVect.Angle(tbetadir);
  //calculate amount of boost dir NOT along said unit vector dir
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;

//-------

  LOG("INukeUtils",pINFO) <<"M1   "<<t4P1L.M()<<  ", M2    "<<t4P2L.M();
  LOG("INukeUtils",pINFO) <<"E1L  "<<E1L<< ", E1CM  "<<E1CM;
  LOG("INukeUtils",pINFO) <<"P1zL "<<P1zL<<", P1zCM "<<tP1zCM.Mag()<<", P1tL "<<P1tL;
  LOG("INukeUtils",pINFO) <<"E2L  "<<E2L<< ", E2CM  "<<E2CM;
  LOG("INukeUtils",pINFO) <<"P2zL "<<P2zL<<", P2zCM "<<tP2zCM.Mag()<<", P2tL "<<P2tL;
  LOG("INukeUtils",pINFO) <<"C3CM "<<C3CM;

//-------
  E3CM = (Et*Et + M3*M3 - M4*M4) / (2.0 * Et);


  // check to see if decay is viable
  if(E3CM*E3CM - M3*M3<0 || E3CM<0 || Et<0)
  {
    if (Et<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Total energy is negative";
    if (E3CM<M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM energy is too small";
    if (E3CM*E3CM - M3*M3<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);


  // Lauren and Rik thinks this goes awry starting here.
  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);

  //-------

  double E4CM = Et-E3CM;
  double P4zL = gm*beta*E4CM - gm*P3CM*C3CM;
  double P4tL = -1.*P3tL;
  double P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  double E4L = TMath::Sqrt(P4L*P4L + M4*M4);
 
  LOG("INukeUtils",pINFO) <<"M3   "<< M3 <<  ", M4    "<< M4;
  LOG("INukeUtils",pINFO) <<"E3L   "<<E3L<< ", E3CM "<<E3CM;
  LOG("INukeUtils",pINFO) <<"P3zL  "<<P3zL<<", P3tL "<<P3tL;
  LOG("INukeUtils",pINFO) <<"C3L   "<<P3zL/P3L;
  LOG("INukeUtils",pINFO) <<"Check:";
  LOG("INukeUtils",pINFO) <<"E4L   "<<E4L<< ", E4CM "<<E4CM;
  LOG("INukeUtils",pINFO) <<"P4zL  "<<P4zL<<", P4tL "<<P4tL;
  LOG("INukeUtils",pINFO) <<"P4L   "<<P4L;
  LOG("INukeUtils",pINFO) <<"C4L   "<<P4zL/P4L;

  double echeck = E1L + E2L - (E3L + E4L);
  double pzcheck = P1zL+ P2zL - (P3zL + P4zL);
  double ptcheck = P1tL+ P2tL - (P3tL + P4tL);
  
  LOG("INukeUtils",pINFO) <<"Check 4-momentum conservation -  Energy  "<<echeck<<", z momentum "<<pzcheck << ",    transverse momentum  " << ptcheck ;

  // -------

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();

  vP3L = P3zL*tbetadir + P3tL*tTrans;
  vP3L.Rotate(PHI3,tbetadir);

  t4P3L.SetVect(vP3L);
  t4P3L.SetE(E3L);

  t4P4L = t4P1buf + t4P2buf - t4P3L;
  t4P4L-= TLorentzVector(0,0,0,bindE);
  /*
    LOG("INukeUtils",pINFO) <<"GENIE:";
    LOG("INukeUtils",pINFO) <<"E4L   "<<t4P4L.E();
    LOG("INukeUtils",pINFO) <<"P4zL  "<<t4P4L.Vect()*tbetadir<<", P4tL "<<-1.*TMath::Sqrt(t4P4L.Vect().Mag2()-TMath::Power(t4P4L.Vect()*tbetadir,2.));
    LOG("INukeUtils",pINFO) <<"P4L   "<<t4P4L.Vect().Mag();
    LOG("INukeUtils",pINFO) <<"C4L   "<<t4P4L.Vect()*tbetadir/t4P4L.Vect().Mag();  
  */

  //bool AbsorptionNNSpecial = false;
  if(t4P2L.M() > 1.876 && t4P2L.M() < 1.999){
    // The 1.876 will sepecificaly exclude a ground-state deuteron, but include two nucleons.
    // If a deuteron is passed, it will try to elastic scatter instead.
    // This routine is NOT passed two on-shell nucleons, the M is slightly higher
    // this version requires slightly different treatment.
    LOG("INukeUtils",pNOTICE) << "Found absorption of meson on two nucleons M3 M4 " << M3 << " " << M4 << " from " << t4P1L.M() << " " << t4P2L.M();

  
    TVector3 tvn1;
    TVector3 tvn2;
    tvn1.SetXYZ(t4P3L.X(),t4P3L.Y(),t4P3L.Z());
    tvn2.SetXYZ(t4P4L.X(),t4P4L.Y(),t4P4L.Z());
    double nnangle = tvn1.Angle(tvn2);
    LOG("INukeUtils",pNOTICE) << "Found absorption opening angle was " << nnangle << " rad " << nnangle*57.2957795 << " deg and KE " << t4P3L.E() - t4P3L.M() << " " << t4P4L.E() - t4P4L.M(); 


  }
  
  if(t4P4L.Mag2()<0 || t4P4L.E()<0)
  {
    LOG("INukeUtils",pNOTICE)<<"TwoBodyKinematics Failed: Target mass or energy is negative";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }

  if (bindE!=0) RemnP4 += TLorentzVector(0,0,0,bindE);
  return true;
}

//___________________________________________________________________________
bool genie::utils::intranuke::ThreeBodyKinematics(
  GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
  bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{

  // Aaron Meyer (7/15/10)
  //
  // Kinematics used in utils::intranuke::PionProduction
  // Handles the kinematics of three body scattering
  //
  // s1,s2,and s3 are pointers to particles with the PDG code that needs to be scattered
  // the last four variables are for Fermi momentum and pauli blocking, default will use none of them

  // kinematic variables
  double M1, M2, M3, M4, M5; // rest energies, in GeV
  double P1L, P2L, P3L, P4L, P5L;
  double E1L, E2L, E3L, E4L, E5L;
  double E1CM, E2CM, P3tL;
  double PizL, PitL, PiL, EiL;
  double EiCM, P4CM2, E4CM2, E5CM2, P3CM, E3CM;
  double beta, gm, beta2, gm2;
  double P3zL, P4zL, P4tL, P5zL, P5tL;
  double Et, M, theta1, theta2;
  double P1zL, P2zL;
  double theta3, theta4, phi3, phi4, theta5;
  TVector3 tP2L, tP1L, tPtot, tbeta, tbetadir, tTrans, tP4L, tP5L;
  TVector3 tP1zCM, tP2zCM, tP3L, tPiL, tbeta2, tbetadir2, tVect, tTrans2;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  M1 = pLib->Find(p->Pdg())->Mass();
  M2 = pLib->Find(tcode)->Mass();
  M3 = pLib->Find(s1->Pdg())->Mass();
  M4 = pLib->Find(s2->Pdg())->Mass();
  M5 = pLib->Find(s3->Pdg())->Mass();

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // handle fermi momentum
  if(DoFermi)
    {
      target.SetHitNucPdg(tcode);
      Nuclmodel->GenerateNucleon(target);
      tP2L = FermiFac * Nuclmodel->Momentum3();
      P2L = tP2L.Mag();
      E2L = TMath::Sqrt(tP2L.Mag2() + M2*M2);
    }
  else
    {
      tP2L.SetXYZ(0.0, 0.0, 0.0);
      P2L = 0;
      E2L = M2;
    }

  // first sequence, handle 4th and 5th products as composite
  E1L = p->E();

  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tPtot = tP1L + tP2L;

  tbeta = tPtot * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  theta1 = tP1L.Angle(tbeta);
  theta2 = tP2L.Angle(tbeta);
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir);
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  M = (rnd->RndFsi().Rndm()*(Et - M3 - M4 - M5)) + (M4 + M5);
  E3CM = (Et*Et + M3*M3 - M*M)/(2*Et);
  EiCM = Et - E3CM;
  if(E3CM*E3CM - M3*M3<0)
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction P3 has non-real momentum - retry kinematics";
    LOG("INukeUtils",pNOTICE) << "Energy, masses of 3 fs particales:"
      << E3CM << "  " << M3 << "  " << "  " << M4 << "  " << M5; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction particle 3 has non-real momentum");
    throw exception;
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  theta3 =   kPi * rnd->RndFsi().Rndm();
  theta4 =   kPi * rnd->RndFsi().Rndm();
  phi3   = 2*kPi * rnd->RndFsi().Rndm();
  phi4   = 2*kPi * rnd->RndFsi().Rndm();

  P3zL = gm*beta*E3CM + gm*P3CM*TMath::Cos(theta3);
  P3tL =  P3CM*TMath::Sin(theta3);
  PizL = gm*beta*EiCM - gm*P3CM*TMath::Cos(theta3);
  PitL = -P3CM*TMath::Sin(theta3);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  PiL = TMath::Sqrt(PizL*PizL + PitL*PitL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  EiL = TMath::Sqrt(PiL*PiL + M*M);

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  tP3L = P3zL*tbetadir + P3tL*tTrans;
  tPiL = PizL*tbetadir + PitL*tTrans;
  tP3L.Rotate(phi3,tbetadir);
  tPiL.Rotate(phi3,tbetadir);

  // second sequence, handle formally composite particles 4 and 5
  tbeta2 = tPiL * (1.0 / EiL);
  tbetadir2 = tbeta2.Unit();
  beta2 = tbeta2.Mag();
  gm2 = 1.0 / TMath::Sqrt(1.0 - beta2*beta2);

  E4CM2 = (M*M + M4*M4 - M5*M5) / (2*M);
  E5CM2 = M - E4CM2;
  P4CM2 = TMath::Sqrt(E4CM2*E4CM2 - M4*M4);

  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir2).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir2);
  tTrans2 = (tVect - TMath::Cos(theta5)*tbetadir2).Unit();

  P4zL = gm2*beta2*E4CM2 + gm2*P4CM2*TMath::Cos(theta4);
  P4tL = P4CM2*TMath::Sin(theta4);
  P5zL = gm2*beta2*E5CM2 - gm2*P4CM2*TMath::Cos(theta4);
  P5tL = - P4tL;

  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  P5L = TMath::Sqrt(P5zL*P5zL + P5tL*P5tL);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);
  E5L = TMath::Sqrt(P5L*P5L + M5*M5);

  // handle very low momentum particles
  if(!(TMath::Finite(P4L)) || P4L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }
  if(!(TMath::Finite(P5L)) || P5L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 5 " << M5 << " momentum small or non-finite: " << P5L
	<< "\n" << "--> Assigning .001 as new momentum";
      P5tL = 0;
      P5zL = .001;
      P5L = .001;
      E5L = TMath::Sqrt(P5L*P5L + M5*M5);
    }

  tP4L = P4zL*tbetadir2 + P4tL*tTrans2;
  tP5L = P5zL*tbetadir2 + P5tL*tTrans2;
  tP4L.Rotate(phi4,tbetadir2);
  tP5L.Rotate(phi4,tbetadir2);

  // pauli blocking
  if(P3L < FermiMomentum || ( pdg::IsNeutronOrProton(s2->Pdg()) && P4L < FermiMomentum ) )
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction fails because of Pauli blocking - retry kinematics"; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction final state not determined");
    throw exception;
    return false;
  }

  // create scattered particles w/ appropriate momenta, code, and status
  // Set moms to be the moms of the hadron that was cloned
  s1->SetFirstMother(p->FirstMother());
  s2->SetFirstMother(p->FirstMother());
  s3->SetFirstMother(p->FirstMother());
  s1->SetLastMother(p->LastMother());
  s2->SetLastMother(p->LastMother());
  s3->SetLastMother(p->LastMother());

  TLorentzVector(tP3L,E3L);
  TLorentzVector(tP4L,E4L);
  TLorentzVector(tP5L,E5L);

  s1->SetMomentum(TLorentzVector(tP3L,E3L));
  s2->SetMomentum(TLorentzVector(tP4L,E4L));
  s3->SetMomentum(TLorentzVector(tP5L,E5L));
  int mode = kIMdHA;
  LOG ("INukeUtils",pDEBUG) << "in Pi Prod, mode =  " << mode; 
  if (mode==kIMdHN)
    {
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
    }
  else
    {
      s1->SetStatus(kIStStableFinalState);
      s2->SetStatus(kIStStableFinalState);
      s3->SetStatus(kIStStableFinalState);
    } 
  return true;
  }
//___________________________________________________________________________
bool genie::utils::intranuke::PionProduction(
  GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
  TLorentzVector &RemnP4, bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{
  // Aaron Meyer (7/15/2010)
  //
  // Handles pion production reactions in both hA and hN mode
  // Calculates fundamental cross sections from fit functions
  // Uses isospin relations to determine the rest of cross sections
  //
  // p is the probe particle
  // s1, s2, and s3 are the particles produced in the reaction
  // must set the status and add particles to the event record after returning from this method
  // return value for error checking


  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // library reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool ptarg = false;
  int pcode = p->Pdg();

  int p1code = p->Pdg();
  // Randomly determine target and 1st product baryons
  int p3code = 0, p4code = 0, p5code = 0;

  //
  // Uses a fit curve log(sigma) = a - b/(T_pi - c) for pions
  // Fit parameters determined by Roman Tacik (4/3/09)
  // pi- & p cross sections are assumed to be the same as pi+ & n
  //
  // Fit curve for nucleons:
  // sigma = a*(1+b*e^(-c*(eta-d)^2))*(1-e^(-(f*eta)^g))*(1-e^(-h/eta^2))
  // 7 parameters (a,b,c,d,f,g,h)
  // eta is maximum kinematically allowed momentum of the pion, normalized by the mass
  // Uses isotopic spin decomposition of total cross sections
  //

   if ((p1code==kPdgPi0)||(p1code==kPdgPiP)||(p1code==kPdgPiM)) {
     
     double kine = 1000*p->KinE();
  
     // Determine cross sections

     // pion
     // pi- & p
     //  -> pi0 & pi0 & n
     //  a = 8.82; b = 573.2; c = 107.3;
     double xsec2pi0n = TMath::Max(0.,TMath::Exp(8.82 - (573.2/(kine-107.3))));
     //  -> pi- & pi+ & n
     //  a = 11.06; b = 985.9; c = 88.2;
     double xsecpippimn = TMath::Max(0.,TMath::Exp(11.06 - (985.9/(kine-88.2))));
     //  -> pi- & pi0 & p
     //  a = 9.58; b = 1229.4; c = 60.5;
     double xsecpimpi0p = TMath::Max(0.,TMath::Exp(9.58 - (1229.4/(kine-60.5))));
     double totpimp = xsec2pi0n + xsecpippimn + xsecpimpi0p;
     

     // pi+ & p
     //  -> pi+ & pi+ & n
     //  a = 5.64; b = 222.6; c = 150.0;
     double xsec2pipn = TMath::Max(0.,TMath::Exp(5.64 - (222.6/(kine-150.))));
     //  -> pi+ & pi0 & p
     //  a = 7.95; b = 852.6; c = 77.8;
     double xsecpippi0p = TMath::Max(0.,TMath::Exp(7.95 - (852.6/(kine-77.8))));
     double totpipp = xsec2pipn + xsecpippi0p;

     if (totpimp<=0 && totpipp<=0) {
       LOG("INukeUtils",pNOTICE) << "InelasticHN called below threshold energy";
       p->SetStatus(kIStHadronInTheNucleus);
       ev->AddParticle(*p);
       return false;
	}

     double xsecp, xsecn;
     switch (p1code) {
     case kPdgPi0:  xsecp = 0.5 * (totpimp + totpipp); xsecn = xsecp; break;
     case kPdgPiP:  xsecp = totpipp; xsecn = totpimp; break;
     case kPdgPiM:  xsecp = totpimp; xsecn = totpipp; break;
     default:
       LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
			       << PDGLibrary::Instance()->Find(p1code)->GetName();
       exceptions::INukeException exception;
       exception.SetReason("PionProduction final state not determined");
       throw exception;
       return false;
       break;
     }

     // Normalize cross sections by Z or A-Z

     xsecp *= RemnZ;
     xsecn *= RemnA-RemnZ;

     // determine target

     double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
     if (rand < xsecp) // proton target
       { rand /= RemnZ; ptarg = true;}
     else // neutron target
       { rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

  
     // determine final state

     if (((ptarg==true)&&(p1code==kPdgPiP))
	 || ((ptarg==false)&&(p1code==kPdgPiM)))
       { 
	 if (rand < xsec2pipn) // pi+ & pi+ & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = p4code;
	   }
	 else {  // pi+ & pi0 & p final state
	   p3code = (ptarg ? kPdgProton : kPdgNeutron);
	   p4code = p1code;
	   p5code = kPdgPi0;
	 }
       }
     else if (((ptarg==false)&&(p1code==kPdgPiP))
	      || ((ptarg==true)&&(p1code==kPdgPiM)))
       {
	 if (rand < xsec2pi0n) // pi0 & pi0 & n final state
	   { 
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else if (rand < (xsec2pi0n + xsecpippimn)) // pi+ & pi- & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = ((p1code==kPdgPiP) ? kPdgPiM : kPdgPiP);
	   }
	 else // pi0 & pi- & p final state
	   { 
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = p1code;
	     p5code = kPdgPi0;
	   }
       }
     else if (p1code==kPdgPi0)
       {
	 rand = rnd->RndFsi().Rndm();
	 if (rand < 191./270.)
	   {  // pi+ & pi- & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPiP;
	     p5code = kPdgPiM;
	   }
	 else if (rand < 7./135.)
	   {  // pi0 & pi0 & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else
	   {  // pi+ & pi0 & n final state
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = (ptarg ? kPdgPiP : kPdgPiM);
	     p5code = kPdgPi0;
	   }
       }
     else // unhandled
       {
	 LOG("INukeUtils",pNOTICE) << "Pi production final state unable to be determined, picode, ptarg = " <<PDGLibrary::Instance()->Find(p1code)->GetName() << "  " << PDGLibrary::Instance()->Find(ptarg)->GetName();
	 exceptions::INukeException exception;
	 exception.SetReason("PionProduction final state not determined");
	 throw exception;
	 return false;
       }

   } else if(p1code==kPdgProton||p1code==kPdgNeutron) //nucleon probes
    {

      double tote = p->Energy();
      double pMass = pLib->Find(2212)->Mass();
      double nMass = pLib->Find(2112)->Mass();
      double etapp2ppPi0 = 
	utils::intranuke::CalculateEta(pMass,tote,pMass,pMass+pMass,pLib->Find(111)->Mass());
      double etapp2pnPip = 
	utils::intranuke::CalculateEta(pLib->Find(p1code)->Mass(),tote,((p1code==kPdgProton)?pMass:nMass),
				       pMass+nMass,pLib->Find(211)->Mass());
      double etapn2nnPip = 
	utils::intranuke::CalculateEta(pMass,tote,nMass,nMass+nMass,pLib->Find(211)->Mass());
      double etapn2ppPim = 
	utils::intranuke::CalculateEta(pMass,tote,nMass,pMass+pMass,pLib->Find(211)->Mass());

      if ((etapp2ppPi0<=0.)&&(etapp2pnPip<=0.)&&(etapn2nnPip<=0.)&&(etapn2ppPim<=0.)) { // below threshold
	LOG("INukeUtils",pNOTICE) << "PionProduction() called below threshold energy";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction final state not possible - below threshold");
	throw exception;
	return false; 
	}

      // calculate cross sections
      double xsecppPi0=0,xsecpnPiP=0,xsecnnPiP=0,xsecppPiM=0;
      if (etapp2ppPi0>0){
      xsecppPi0 = 4511*(1-.91*TMath::Exp(-TMath::Power((etapp2ppPi0-.705),2)));
      xsecppPi0 *= (1-TMath::Exp(-TMath::Power((.556*etapp2ppPi0),3.5)));
      xsecppPi0 *= (1-TMath::Exp(-56.897/(etapp2ppPi0*etapp2ppPi0)));
      xsecppPi0 = TMath::Max(0.,xsecppPi0);}

      if (etapp2pnPip>0){
      xsecpnPiP = 18840*(1-.808*TMath::Exp(-TMath::Power((etapp2pnPip-.371),2)));
      xsecpnPiP *= (1-TMath::Exp(-TMath::Power((.568*etapp2pnPip),3.2)));
      xsecpnPiP *= (1-TMath::Exp(-39.818/(etapp2pnPip*etapp2pnPip)));
      xsecpnPiP = TMath::Max(0.,xsecpnPiP);}

      if (etapn2nnPip>0){
      xsecnnPiP = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2nnPip-.947),2)));
      xsecnnPiP *= (1-TMath::Exp(-TMath::Power((.35*etapn2nnPip),3.2)));
      xsecnnPiP *= (1-TMath::Exp(-71.53/(etapn2nnPip*etapn2nnPip)));
      xsecnnPiP = TMath::Max(0.,xsecnnPiP);}

      if (etapn2ppPim>0){
      xsecppPiM = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2ppPim-.947),2)));
      xsecppPiM *= (1-TMath::Exp(-TMath::Power((.35*etapn2ppPim),3.2)));
      xsecppPiM *= (1-TMath::Exp(-71.53/(etapn2ppPim*etapn2ppPim)));
      xsecppPiM = TMath::Max(0.,xsecppPiM);}

      // double sigma11 = xsecppPi0;
      double sigma10 = TMath::Max(0.,xsecpnPiP - xsecppPi0); // Fundamental cross sections
      double sigma01 = TMath::Max(0.,xsecppPiM + xsecnnPiP - xsecppPi0);

      double xsecpnPi0 = .5*(sigma10 + sigma01);
      xsecpnPi0 = TMath::Max(xsecpnPi0,0.);

      LOG("INukeUtils",pDEBUG) << '\n' << "Cross section values: "<<'\n'
			       << xsecppPi0 << " PP pi0"  <<'\n'
			       << xsecpnPiP << " PN pi+"  <<'\n'
			       << xsecnnPiP << " NN pi+"  <<'\n'
			       << xsecpnPi0 << " PN pi0";

      double xsecp=0,xsecn=0;
      switch (p1code) {
      case kPdgProton:  xsecp=xsecppPi0+xsecpnPiP; xsecn=xsecppPiM+xsecnnPiP+xsecpnPi0; break;
      case kPdgNeutron: xsecp=xsecppPiM+xsecnnPiP+xsecpnPi0; xsecn=xsecppPi0+xsecpnPiP; break;
      default:
	LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
				 << PDGLibrary::Instance()->Find(p1code)->GetName();
	return false;
	break;
      }

      // Normalize cross sections by Z or (A-Z)

      xsecp *= RemnZ;
      xsecn *= RemnA-RemnZ;

      // determine target

      double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
      if (rand < xsecp) // proton target
	{ rand /= RemnZ; ptarg = true;}
      else // neutron target
	{ rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

      if(p1code==kPdgProton) // Cross sections not explicitly given are calculated from isospin relations
	{
	  if(ptarg)
	    {
	      if   (rand<xsecppPi0) {p3code=kPdgProton; p4code=kPdgProton;  p5code=kPdgPi0;}
	      else                  {p3code=kPdgProton; p4code=kPdgNeutron; p5code=kPdgPiP;}
	    }
	  else
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
      else if(p1code==kPdgNeutron)
	{
	  if(ptarg)
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	  else
	    {
	      if   (rand<xsecpnPiP) {p3code=kPdgNeutron; p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                  {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
    }
  else 
    {
      LOG("INukeUtils",pWARN)
		<< "Unable to handle probe (=" << p1code << ") in InelasticHN()";
      return false;
    }

   // determine if reaction is allowed
   if ( RemnA < 1 )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : no nucleons to produce pions";
       return false;
     }
   else if ( RemnZ + ((pcode==kPdgProton || pcode==kPdgPiP)?1:0) - ((pcode==kPdgPiM)?1:0)
	     < ((p3code==kPdgProton || p3code==kPdgPiP)?1:0) - ((p3code==kPdgPiM)?1:0)
	     + ((p4code==kPdgProton || p4code==kPdgPiP)?1:0) - ((p4code==kPdgPiM)?1:0)
	     + ((p5code==kPdgProton || p5code==kPdgPiP)?1:0) - ((p5code==kPdgPiM)?1:0) )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : too few protons in nucleus";
       exceptions::INukeException exception;
       exception.SetReason("PionProduction fails - too few protons available");
       throw exception;
       return false;
     }

   s1->SetPdgCode(p3code);
   s2->SetPdgCode(p4code);
   s3->SetPdgCode(p5code);

   if(genie::utils::intranuke::ThreeBodyKinematics(
	ev,p,(ptarg?kPdgProton:kPdgNeutron),s1,s2,s3,DoFermi,FermiFac,FermiMomentum,Nuclmodel))
     {
       // okay, handle remnants and return true
       // assumes first particle is always the nucleon,
       //   second can be either nucleon or pion
       //   last always pion
       if (pcode==kPdgProton || pcode==kPdgPiP) RemnZ++;
       if (pcode==kPdgPiM) RemnZ--;
       if (pdg::IsPion(pcode)) RemnA--;
       if (pdg::IsProton(p3code)) RemnZ--;
       if (pdg::IsNeutronOrProton(p4code)) RemnA--;
       if (p4code==kPdgPiP || p4code==kPdgProton) RemnZ--;
       if (p4code==kPdgPiM) RemnZ++;
       if (p5code==kPdgPiP) RemnZ--;
       if (p5code==kPdgPiM) RemnZ++;

       LOG("INukeUtils",pDEBUG) << "Remnant (A,Z) = (" <<RemnA<<','<<RemnZ<<')';

       RemnP4 -= *s1->P4() + *s2->P4() + *s3->P4() - *p->P4();
       return true;
     }
   else {
     exceptions::INukeException exception;
     exception.SetReason("PionProduction final state not determined");
     throw exception;
     return false;
   }
}
//___________________________________________________________________________
double genie::utils::intranuke::CalculateEta(double Minc, double nrg, double Mtarg,
			       double Mtwopart, double Mpi)
{
  //Aaron Meyer (1/20/2010)

  //Used to calculate the maximum kinematically allowed CM frame pion momentum
  //  ke in MeV, eta normalized by pion mass
  //  approximated by taking two ejected nucleons to be one particle of the same mass
  //For pion cross sections, in utils::intranuke::PionProduction

  //LOG("INukeUtils",pDEBUG) << "Input values: "<<Minc<<' '<<nrg<<' '<<Mtarg<<' '<<Mtwopart<<' '<<Mpi;
  double Scm = Minc*Minc + Mtarg*Mtarg + 2*Mtarg*nrg;
  double eta = 0;
  eta= TMath::Power(Scm,2) + TMath::Power(Mtwopart,4) + TMath::Power(Mpi,4);
  eta-= 2*TMath::Power(Mtwopart*Mpi,2);
  eta-= 2*Scm*TMath::Power(Mtwopart,2);
  eta-= 2*Scm*TMath::Power(Mpi,2);
  eta = TMath::Power(eta/Scm,1./2.);
  eta/= (2*Mpi);

  eta=TMath::Max(eta,0.);
  return eta;
}
//___________________________________________________________________________
// Generic Phase Space Decay methods
//___________________________________________________________________________
bool genie::utils::intranuke::PhaseSpaceDecay(
  GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv,
  TLorentzVector &RemnP4, double NucRmvE, EINukeMode mode)
{
// General method decaying the input particle system 'pdgv' with available 4-p
// given by 'pd'. The decayed system is used to populate the input TMCParticle
// array starting from the slot 'offset'.
//
  LOG("INukeUtils", pINFO) << "*** Performing a Phase Space Decay";
  assert(pdgv.size() > 1);

  // Get the decay product masses & names

  ostringstream state_sstream;
  state_sstream << "( ";
  vector<int>::const_iterator pdg_iter;
  int i = 0;
  double * mass = new double[pdgv.size()];
  double   mass_sum = 0;
  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {
    int pdgc = *pdg_iter;
    double m  = PDGLibrary::Instance()->Find(pdgc)->Mass();
    string nm = PDGLibrary::Instance()->Find(pdgc)->GetName();
    mass[i++] = m;
    mass_sum += m;
    state_sstream << nm << " ";
  }
  state_sstream << ")";

  TLorentzVector * pd = p->GetP4(); // incident particle 4p

  bool is_nuc = pdg::IsNeutronOrProton(p->Pdg());
  bool is_kaon = p->Pdg()==kPdgKP || p->Pdg()==kPdgKM;
  // update available energy -> init (mass + kinetic) + sum of f/s masses
  // for pion only.  Probe mass not available for nucleon, kaon
  double availE = pd->Energy() + mass_sum; 
  if(is_nuc||is_kaon) availE -= p->Mass();
  pd->SetE(availE);

  LOG("INukeUtils",pNOTICE) 
    << "size, mass_sum, availE, pd mass, energy = " << pdgv.size() << "  " 
    << mass_sum << "  " << availE << "  " << p->Mass() << "  " << p->Energy() ;

  // compute the 4p transfer to the hadronic blob
  double dE = mass_sum;
  if(is_nuc||is_kaon) dE -= p->Mass();  
  TLorentzVector premnsub(0,0,0,dE);
  RemnP4 -= premnsub;

  LOG("INukeUtils", pINFO)
    << "Final state = " << state_sstream.str() << " has N = " << pdgv.size() 
    << " particles / total mass = " << mass_sum;
  LOG("INukeUtils", pINFO)
    << "Composite system p4 = " << utils::print::P4AsString(pd);

  // Set the decay
  TGenPhaseSpace GenPhaseSpace; 
  bool permitted = GenPhaseSpace.SetDecay(*pd, pdgv.size(), mass);
  if(!permitted) {
     LOG("INukeUtils", pERROR)
       << " *** Phase space decay is not permitted \n"
       << " Total particle mass = " << mass_sum << "\n"
       << " Decaying system p4 = " << utils::print::P4AsString(pd);

     // clean-up and return
     RemnP4 += premnsub;
     delete [] mass;
     delete pd;
     return false;
  }

  // The decay is permitted - add the incident particle at the event record
  // and mark is as 'Nucleon Cluster Target' (used to be confusing 'Decayed State')
  p->SetStatus(kIStNucleonClusterTarget);  //kIStDecayedState);
  p->SetPdgCode(kPdgCompNuclCluster);
  ev->AddParticle(*p);

  // Get the maximum weight
  double wmax = -1;
  for(int idec=0; idec<200; idec++) {
     double w = GenPhaseSpace.Generate();
     wmax = TMath::Max(wmax,w);
  }
  assert(wmax>0);

  LOG("INukeUtils", pINFO)
   << "Max phase space gen. weight @ current hadronic interaction: " << wmax;

  // Generate an unweighted decay

  RandomGen * rnd = RandomGen::Instance();
  wmax *= 1.2;

  bool accept_decay=false;
  unsigned int itry=0;

  while(!accept_decay)
  {
    itry++;

    if(itry>kMaxUnweightDecayIterations) {
       // report, clean-up and return
       LOG("INukeUtils", pNOTICE)
             << "Couldn't generate an unweighted phase space decay after "
             << itry << " attempts";
       delete [] mass;
       delete pd;
       return false;
    }

    double w  = GenPhaseSpace.Generate();
    double gw = wmax * rnd->RndFsi().Rndm();

    if(w > wmax) {
       LOG("INukeUtils", pNOTICE)
           << "Decay weight = " << w << " > max decay weight = " << wmax;
    }

    LOG("INukeUtils", pNOTICE) << "Decay weight = " << w << " / R = " << gw;
    accept_decay = (gw<=w);
  } 

  // Insert final state products into the event record
  // - the particles are added as daughters of the decayed state
  // - the particles are marked as final stable state (in hA mode)
  i=0;
  int mom = ev->ParticlePosition(p);
  LOG("INukeUtils", pNOTICE) << "mother index = " << mom;
  GHepStatus_t ist = kIStStableFinalState;
  GHepStatus_t ist_pi = kIStHadronInTheNucleus;

  TLorentzVector * v4 = p->GetX4();

  double checkpx = p->Px();
  double checkpy = p->Py();
  double checkpz = p->Pz();
  double checkE = p->E();

  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {

     //-- current PDG code
     int pdgc = *pdg_iter;
     bool isnuc = pdg::IsNeutronOrProton(pdgc);

     //-- get the 4-momentum of the i-th final state particle
     TLorentzVector * p4fin = GenPhaseSpace.GetDecay(i++);

     //-- intranuke no longer throws "bindinos" but adds all the energy 
     //   not going at a simulated f/s particle at a "hadronic blob" 
     //   representing the remnant system: do the binding energy subtraction
     //   here & update the remnant hadronic system 4p
     double M  = PDGLibrary::Instance()->Find(pdgc)->Mass();
     double En = p4fin->Energy();
     double KE = En-M;
     double dE_leftover = TMath::Min(NucRmvE, KE);
     KE -= dE_leftover;
     En  = KE+M;
     double pmag_old = p4fin->P();
     double pmag_new = TMath::Sqrt(TMath::Max(0.,En*En-M*M));
     double scale    = pmag_new / pmag_old;
     double pxn      = scale * p4fin->Px();
     double pyn      = scale * p4fin->Py();
     double pzn      = scale * p4fin->Pz();

     TLorentzVector p4n(pxn,pyn,pzn,En);
     //     LOG("INukeUtils", pNOTICE) << "Px = " << pxn << " Py = " << pyn
     //					<< " Pz = " << pzn << " E = " << KE;
     checkpx -= pxn;
     checkpy -= pyn;
     checkpz -= pzn;
     checkE -= KE;

     if (mode==kIMdHA &&
	 (pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) )
       {
	 if (p4n.Vect().Mag()>=0.001)
	   {
	     GHepParticle new_particle(pdgc, ist_pi, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
	 else
	   {
	     // Momentum too small, assign a non-zero momentum to the particle
	     // Conserve momentum with the remnant nucleus

	     LOG("INukeUtils", pINFO)<<"Momentum too small; assigning 0.001 as new momentum";

	     double phi = 2*kPi*rnd->RndFsi().Rndm();
	     double omega = 2*rnd->RndFsi().Rndm(); 
	       // throw number against solid angle for uniform distribution
	     
	     double E4n = TMath::Sqrt(0.001*0.001+M*M);
	     p4n.SetPxPyPzE(0.001,0,0,E4n);
	     p4n.Rotate(TMath::ACos(1-omega),TVector3(0,0,1));
	     p4n.Rotate(phi,TVector3(1,0,0));
	     
	     RemnP4 -= (p4n - TLorentzVector(0,0,0,M));	     

	     GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
       }
     else
       {
	 GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
       
	 if(isnuc) new_particle.SetRemovalEnergy(0.);
	 ev->AddParticle(new_particle);
       }

     double dpx = (1-scale)*p4fin->Px();
     double dpy = (1-scale)*p4fin->Py();
     double dpz = (1-scale)*p4fin->Pz();
     TLorentzVector premnadd(dpx,dpy,dpz,dE_leftover);
     RemnP4 += premnadd;
  }
  LOG("INukeUtils", pNOTICE) << "check conservation: Px = " << checkpx << " Py = " << checkpy
			     << " Pz = " << checkpz << " E = " << checkE;

  // Clean-up
  delete [] mass;
  delete pd;
  delete v4;

  return true;
}




==> anc/fixedha-20190620/INukeUtils.h <==
//____________________________________________________________________________
/*!

\namespace genie::intranuke

\brief     INTRANUKE utilities

\author    Jim Dobson <j.dobson07 \at imperial.ac.uk>
           Imperial College London

           Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
           University of Liverpool & STFC Rutherford Appleton Lab

	   Aaron Meyer <asm58 \at pitt.edu>
	   Pittsburgh University

\created   Mar 03, 2009

\cpright   Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
           For the full text of the license visit http://copyright.genie-mc.org
           or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_UTILS_H_
#define _INTRANUKE_UTILS_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/INukeMode.h"

class TLorentzVector;

namespace genie {

class GHepRecord;
class GHepParticle;
class PDGCodeList;

namespace utils {
namespace intranuke
{
  //! Hadron survival probability
  double ProbSurvival(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double mfp_scale_factor=1.0,
    double nRpi=0.5, double nRnuc=1.0, double NR=3, double R0=1.4);

  //! Mean free path (pions, nucleons)
  double MeanFreePath(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double nRpi=0.5, double nRnuc=1.0);
 
  //! Mean free path (Delta++ **test**)
  double MeanFreePath_Delta(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A);

  //! Distance to exit
  double Dist2Exit(
    const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double NR=3, double R0=1.4);

  //! Distance to exit
  double Dist2ExitMFP(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double Z, double NR=3, double R0=1.4);

  //! Step particle
  void StepParticle(
    GHepParticle * p, double step, double nuclear_radius=-1.);


  //! Intranuke utility functions

  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode=kIMdHA);

  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,  int ElasticConfig, EINukeMode mode=kIMdHA);

  bool TwoBodyKinematicsElastic(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);
 
  bool TwoBodyKinematics(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);

  bool ThreeBodyKinematics(
    GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
    bool DoFermi=false, double FermiFac=0, double FermiMomentum=0, const NuclearModelI* Nuclmodel=(const NuclearModelI*)0);

  bool PionProduction(
    GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
    TLorentzVector &RemnP4,bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel);

  double CalculateEta(
    double Minc, double ke, double Mtarg, double Mtwopart, double Mpi);

  void Equilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);

  void PreEquilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);


  //! general phase space decay method
  bool PhaseSpaceDecay (
    GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv, TLorentzVector &RemnP4,
    double NucRmvE, EINukeMode mode=kIMdHA);

}      // intranuke namespace
}      // utils     namespace
}      // genie     namespace


#endif // _INTRANUKE_UTILS_H_


==> anc/fixedha-20190620/INukeUtils2014.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Jim Dobson <j.dobson07 \at imperial.ac.uk>
         Imperial College London

         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
         University of Liverpool & STFC Rutherford Appleton Lab

	 Aaron Meyer <asm58 \at pitt.edu>
	 Pittsburgh University

 For documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Mar 04, 2009 - JD
   Was first added in v2.5.1. Adapted from the T2K GENIE reweighting tool.
 @ Mar 05, 2009 - CA
   Modified ReconstructHadronFateHA() to work with hadron+A event files in
   addition to neutrino event files.
 @ Sep 10, 2009 - CA
   Added MeanFreePath(), Dist2Exit(), Dist2ExitMFP()
 @ Sep 30, 2009 - CA
   Added StepParticle() from Intranuke.cxx
 @ Oct 02, 2009 - CA
   Added test MeanFreePath_Delta().
 @ Jul 15, 2010 - AM
   Added common utility functions used by both hA and hN mode. Updated
   MeanFreePath to separate proton and neutron cross sections. Added general
   utility functions.
 @ Jan 9, 2015 - SD, NG, TG
   Added 2014 version of INTRANUKE codes for v2.9.0.  Uses INukeHadroData2014,
   but no changes to mean free path.
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran
*/
//____________________________________________________________________________

#include <TLorentzVector.h>
#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "Conventions/Units.h"
#include "Conventions/GBuild.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeUtils2014.h"
#include "HadronTransport/INukeHadroData2014.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGUtils.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Registry/Registry.h"
#include "Utils/NuclearUtils.h"
#include "Utils/PrintUtils.h"

using std::ostringstream;
using namespace genie;
using namespace genie::utils;
using namespace genie::constants;
using namespace genie::controls;

//____________________________________________________________________________
double genie::utils::intranuke2014::MeanFreePath(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double nRpi, double nRnuc)
{
// Calculate the mean free path (in fm) for a pions and nucleons in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//  nRpi : Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//
  bool is_pion    = pdgc == kPdgPiP || pdgc == kPdgPi0 || pdgc == kPdgPiM;
  bool is_nucleon = pdgc == kPdgProton || pdgc == kPdgNeutron;
  bool is_kaon    = pdgc == kPdgKP;
  bool is_gamma   = pdgc == kPdgGamma;

  if(!is_pion && !is_nucleon && !is_kaon && !is_gamma) return 0.;
        
  // before getting the nuclear density at the current position
  // check whether the nucleus has to become larger by const times the
  // de Broglie wavelength -- that is somewhat empirical, but this
  // is what is needed to get piA total cross sections right.
  // The ring size is different for light nuclei (using gaus density) /
  // heavy nuclei (using woods-saxon density).
  // The ring size is different for pions / nucleons.
  //
  double momentum = p4.Vect().Mag(); // hadron momentum in GeV
  double ring = (momentum>0) ? 1.240/momentum : 0; // de-Broglie wavelength
 
  if(A<=20) { ring /= 2.; }
 
  if      (is_pion    || is_kaon ) { ring *= nRpi;  }
  else if (is_nucleon            ) { ring *= nRnuc; }
  else if (is_gamma              ) { ring = 0.;     }

  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A,ring);

  // the hadron+nucleon cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  //
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(INukeHadroData2014::fMinKinEnergy,   ke);
  ke = TMath::Min(INukeHadroData2014::fMaxKinEnergyHN, ke);

  // get total xsection for the incident hadron at its current
  // kinetic energy
  double sigtot = 0;
  double ppcnt = (double) Z/ (double) A; // % of protons remaining
  INukeHadroData2014 * fHadroData2014 = INukeHadroData2014::Instance();

  if (pdgc == kPdgPiP)
    { sigtot = fHadroData2014 -> XSecPipp_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPipn_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPi0)
    { sigtot = fHadroData2014 -> XSecPi0p_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPi0n_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPiM)
    { sigtot = fHadroData2014 -> XSecPipn_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPipp_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgProton)
    { sigtot = fHadroData2014 -> XSecPp_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgNeutron)
    { sigtot = fHadroData2014 -> XSecPn_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecNn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgKP)
    { sigtot = fHadroData2014 -> XSecKpN_Tot()  -> Evaluate(ke);
      sigtot*=1.2;}
  else if (pdgc == kPdgGamma)
    { sigtot = fHadroData2014 -> XSecGamp_fs()  -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecGamn_fs()  -> Evaluate(ke)*(1-ppcnt);}
  else {
     return 0;
  }

  // the xsection splines in INukeHadroData return the hadron x-section in
  // mb -> convert to fm^2
  sigtot *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sigtot);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

/*
  LOG("INukeUtils", pDEBUG) 
     << "sig_total = " << sigtot << " fm^2, rho = " << rho 
     << " fm^-3  => mfp = " << lamda << " fm.";
*/
  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::MeanFreePath_Delta(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A)
{
//
// **test**
//

// Calculate the mean free path (in fm) for Delta's in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//
  bool is_deltapp = (pdgc==kPdgP33m1232_DeltaPP);
  if(!is_deltapp) return 0.;
        
  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A);

  // the Delta+N->N+N cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(1500., ke);
  ke = TMath::Min(   0., ke);

  // get the Delta+N->N+N cross section
  double sig = 0;
  if      (ke< 500) sig=20;
  else if (ke<1000) sig=40;
  else              sig=30;

  // value is in mb -> convert to fm^2
  sig *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sig);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::ProbSurvival(
  int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A, double Z,
  double mfp_scale_factor, double nRpi, double nRnuc, double NR, double R0)
{
// Calculate the survival probability for a hadron inside a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4 : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4 : Hadron 4-momentum (units: GeV)
//  A : Nucleus atomic mass number
//  mfp_scale_factor: Tweaks the mean free path (mfp -> mfp*scale). Def: 1.0
//  nRpi: Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//  NR: How far away to track the hadron, in terms of the corresponding 
//      nuclear radius. Def: 3
//  R0: R0 in R=R0*A^1/3 (units:fm). Def. 1.4

   double prob = 1.0;

   double step = 0.05; // fermi
   double R    = NR * R0 * TMath::Power(A, 1./3.);

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   LOG("INukeUtils", pDEBUG) 
     << "Calculating survival probability for hadron with PDG code = " << pdgc
     << " and momentum = " << p4.P() << " GeV";
   LOG("INukeUtils", pDEBUG) 
     << "mfp scale = " << mfp_scale_factor 
     << ", nRpi = " << nRpi << ", nRnuc = " << nRnuc << ", NR = " << NR
     << ", R0 = " << R0 << " fm";

   TLorentzVector x4_curr(x4); // current position

   while(1) {
     double rnow  = x4_curr.Vect().Mag();
     if (rnow > (R+step)) break;

     x4_curr += (step*dr4);
     rnow = x4_curr.Vect().Mag();
     double mfp = 
       genie::utils::intranuke2014::MeanFreePath(pdgc,x4_curr,p4,A,Z,nRpi,nRnuc);
     double mfp_twk = mfp * mfp_scale_factor;

     double dprob = (mfp_twk>0) ? TMath::Exp(-step/mfp_twk) : 0.;
     prob*=dprob;
/*
     LOG("INukeUtils", pDEBUG) 
       << "+ step size = " << step << " fm, |r| = " << rnow << " fm, "
       << "mfp = " << mfp_twk << "fm (nominal mfp = " << mfp << " fm): "
       << "dPsurv = " << dprob << ", current Psurv = " << prob;
*/
   }

   LOG("INukeUtils", pDEBUG) << "Psurv = " << prob;

   return prob;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::Dist2Exit(
   const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double NR, double R0)
{
// Calculate distance within a nucleus (units: fm) before we stop tracking 
// the hadron.
// See previous functions for a description of inputs.
//
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi
   
   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position
  
   double d=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();
        if (rnow > R) break;
   }
   return d;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::Dist2ExitMFP(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double NR, double R0)
{
// Calculate distance within a nucleus (expressed in terms of 'mean free 
// paths') before we stop tracking the hadron.
// See previous functions for a description of inputs.
//

// distance before exiting in mean free path lengths
// 
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position

   double d=0;
   double d_mfp=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();

        double lambda = genie::utils::intranuke2014::MeanFreePath(pdgc,x4_curr,p4,A,Z);
        d_mfp += (step/lambda);

        if (rnow > R) break;
   }
   return d_mfp;
}
//____________________________________________________________________________
void genie::utils::intranuke2014::StepParticle(
           GHepParticle * p, double step, double nuclear_radius)
{
// Steps a particle starting from its current position (in fm) and moving
// along the direction of its current momentum by the input step (in fm).
// The particle is stepped in a straight line.
// If a nuclear radius is set then the following check is performed:
// If the step is too large and takes the the particle far away from the
// nucleus then its position is scaled back so that the escaped particles are
// always within a ~1fm from the "outer nucleus surface"

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "Stepping particle [" << p->Name() << "] by dr = " << step << " fm";
#endif

  // Step particle
  TVector3 dr = p->P4()->Vect().Unit();      // unit vector along its direction
  dr.SetMag(step);                           // spatial step size
  double dt = 0;                             // temporal step:
  TLorentzVector dx4(dr,dt);                 // 4-vector step
  TLorentzVector x4new = *(p->X4()) + dx4;   // new position
  
  if(nuclear_radius > 0.) {
    // Check position against nuclear boundary. If the particle was stepped
    // too far away outside the nuclear boundary bring it back to within 
    // 1fm from that boundary
    double epsilon = 1; // fm  
    double r       = x4new.Vect().Mag(); // fm
    double rmax    = nuclear_radius+epsilon;
    if(r > rmax) {
       LOG("INukeUtils", pINFO)
         << "Particle was stepped too far away (r = " << r << " fm)";
       LOG("INukeUtils", pINFO)
         << "Placing it " << epsilon 
         << " fm outside the nucleus (r' = " << rmax << " fm)";
       double scale = rmax/r;
       x4new *= scale;
    }//r>rmax
  }//nucl radius set

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "\n Init direction = " << print::Vec3AsString(&dr)
      << "\n Init position (in fm,nsec) = " << print::X4AsString(p->X4())
      << "\n Fin  position (in fm,nsec) = " << print::X4AsString(&x4new);
#endif

  p->SetPosition(x4new);
}
//___________________________________________________________________________
// Method to handle compound nucleus considerations, preequilibrium
//    and equilibrium
//    Alex Bell -- 6/17/2008
void genie::utils::intranuke2014::PreEquilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, 
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "PreEquilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles
 
  double ppcnt = (double) RemnZ / (double) RemnA; // % of protons left

  // figure out the final state conditions
  
  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  for(int i=0;i<3;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
          RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
      }

  // do the phase space decay & save all f/s particles to the event record
  bool success = genie::utils::intranuke2014::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if(success)  LOG("INukeUtils",pINFO) << "Successful phase space decay for pre-equilibrium nucleus FSI event"; 
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of pre-equilibrium nucleus final state failed, details above");
      throw exception;
    }

  int p_loc = 0;
  while(p_loc<ev->GetEntries())
    {
      GHepParticle * p_ref = ev->Particle(p_loc);
      if(!p->ComparePdgCodes(p_ref)) p_loc++;
      else
        {
          if(!p->CompareStatusCodes(p_ref)) p_loc++;
          else
            {
              if(!p->CompareMomentum(p_ref)) p_loc++;
              else break;
            }
        }
     }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Particle at: " << p_loc;
#endif

 // find the appropriate daughter
  vector<int> * descendants = ev->GetStableDescendants(p_loc);

  int loc       = p_loc + 1;
  int f_loc     = p_loc + 1;
  double energy = ev->Particle(loc)->E();

/*  // (1) least energetic
  double min_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy<min_en)
	{
	  f_loc = loc;
	  min_en = energy;
	}
    }
*/
  // (2) most energetic
  double max_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy>max_en)
        {
          f_loc = loc;
          max_en = energy;
        }
    }

  // (3) 1st particle
  // ...just use the defaulted f_loc

  delete descendants;

  // change particle status for decaying particle
  ev->Particle(f_loc)->SetStatus(kIStIntermediateState);
  // decay a clone particle
  GHepParticle * t = new GHepParticle(*(ev->Particle(f_loc)));
  t->SetFirstMother(f_loc);
  genie::utils::intranuke2014::Equilibrium(ev,t,RemnA,RemnZ,RemnP4,DoFermi,FermiFac,Nuclmodel,NucRmvE,mode);

  delete t;
}
//___________________________________________________________________________
// Method to handle Equilibrium reaction
// Alex Bell -- 6/17/2008
void genie::utils::intranuke2014::Equilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Equilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // % of protons left
  double ppcnt = (double) RemnZ / (double) RemnA;

  // figure out the final state conditions

  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  //add additonal particles to stack
  for(int i=0;i<2;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
	  RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Remnant nucleus (A,Z) = (" << RemnA << ", " << RemnZ << ")";
#endif

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
    }

  // do the phase space decay & save all f/s particles to the record
  bool success = genie::utils::intranuke2014::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if (success) LOG("INukeUtils",pINFO) << "successful pre-equilibrium interaction";
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of compound nucleus final state failed, details above");
      throw exception;
    }

}
//___________________________________________________________________________
bool genie::utils::intranuke2014::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode)
{
  // For compatibility during testing phase to avoid make clean, I think.
  std::cout << "Does Anybody Ever Call Me?" << std::endl;
  return TwoBodyCollision(ev, pcode, tcode, scode, s2code, C3CM, p, t, RemnA, RemnZ, RemnP4, 0, mode);
}

bool genie::utils::intranuke2014::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, int ElasticConfig, EINukeMode mode)
{
  // Aaron Meyer (10/29/09)
  // Adapted from kinematics in other function calls
  //
  // C3CM is the cosine of the scattering angle, calculated before calling
  // p and t are the output particles, must be allocated before calling
  // pcode,tcode,scode,s2code are initial and final particle PDG codes in scattering
  // return value used for error checking

  // Kinematic variables
  
  double M3, M4; // rest energies, in GeV
  double E3L, P3L, E4L, P4L;
  TVector3 tP1L, tPtot, tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, tP3L, tP4L;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  // RandomGen * rnd = RandomGen::Instance();

  // handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // get mass for particles
  M3 = pLib->Find(scode)->Mass();
  M4 = pLib->Find(s2code)->Mass();

  // get lab energy and momenta and assign to 4 vectors
  // Rik:  is this a memory leak or infinite loop ?
  TLorentzVector t4P1L = *p->P4();
  TLorentzVector t4P2L = *t->P4();

  //TLorentzVector t4P1L;
  //TLorentzVector t4P2L;
  //t4P1L.SetXYZM(p->P4()->X(),p->P4()->Y(),p->P4()->Z(),p->P4()->M());
  //t4P2L.SetXYZM(t->P4()->X(),t->P4()->Y(),t->P4()->Z(),t->P4()->M());
  
  // binding energy
  double bindE = 0.025; // empirical choice, might need to be improved
  //double bindE = 0.0;

  // carry out scattering
  TLorentzVector t4P3L, t4P4L;

  //std::cout << "For testing can set costheta = 1 = no scatter" << std::endl;
  //C3CM = 1.0;
  //std::cout << "inelastic costheta " << C3CM << " degrees " << TMath::ACos(C3CM)/0.0174533 << std::endl;

  LOG("TwoBodyCollision2014",pINFO) << "Inelastic configuration is " << ElasticConfig;

  //Rik says there is a memory leak and an exception that turns into an infinite loop.

  //Elastic Config 3 uses the fixed TwoBodyKinematicsElastic for these and for Elastic
  //Elastic Config 4 uses the fixed TwoBodyKinematicsElastic for these and noFSI for Elastic.
  if( mode==kIMdHA && (ElasticConfig == 3 || ElasticConfig == 4) ){
    if (!TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision2014",pNOTICE)
	  << "TwoBodyKinematicsElastic fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }
  } else {
    if (!TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision2014",pNOTICE)
	  << "TwoBodyKinematics fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }
  }

  

  // error checking
  P3L = t4P3L.Vect().Mag();
  P4L = t4P4L.Vect().Mag();
  E3L = t4P3L.E();
  E4L = t4P4L.E();
  LOG("INukeUtils",pINFO)
    << "C3CM, P3 = " << C3CM << "  " 
    << P3L << "   " << E3L << "\n" << "             P4 = " 
    << P4L << "   " << E4L ;

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }
  if(!(TMath::Finite(P4L)) || P4L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  /*// pauli blocking  turn off for now to better match data
  //  if(P3L<fFermiMomentum && pdg::IsNeutronOrProton(scode) ||
  //     P4L<fFermiMomentum && pdg::IsNeutronOrProton(s2code) )
  if(P3L<.25 && pdg::IsNeutronOrProton(scode) ||
     P4L<.25 && pdg::IsNeutronOrProton(s2code) )
    {
      LOG("INukeUtils",pNOTICE)<< "TwoBodyCollision failed: Pauli blocking";
      p->SetStatus(kIStHadronInTheNucleus);
      RemnP4 -= TLorentzVector(0,0,0,bindE);
      return false;
      }*/

  // update remnant nucleus
  RemnP4 -= t4P2L;
  if (tcode==kPdgProton) {RemnZ--;RemnA--;}
  else if(tcode==kPdgNeutron) RemnA--;

  // create t particle w/ appropriate momenta, code, and status
  // Set target's mom to be the mom of the hadron that was cloned
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  // adjust p to reflect scattering
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);

  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);

  if (mode==kIMdHN)
  {
    p->SetStatus(kIStHadronInTheNucleus);
    t->SetStatus(kIStHadronInTheNucleus);
  }
  else
  {
    p->SetStatus(kIStStableFinalState);
    t->SetStatus(kIStStableFinalState);
  }
  LOG("INukeUtils",pINFO) << "Successful 2 body collision";
  return true;

}

//___________________________________________________________________________
bool genie::utils::intranuke2014::TwoBodyKinematicsElastic(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // January 2019 Lauren Harewood and Rik Gran, University of Minnesota Duluth
  // Computes an elastic scatter between two input particles

  // Boost from lab to CM frame
  // scatter angle theta given to the function using Rotate()
  // scatter angle azimuth generated isotropically using Rotate()
  // check for misbehavior
  // Boost back to lab frame
  // Clean up and finish conserving energy
  
  double theta, phi;  // theta reextracted from cos(thetaCM).
  double OpAng, CheckAng;
  TVector3 tbeta, tbetadir, P1Lab, P2Lab, P3Lab,P4Lab;
  TVector3 vP3L, P1CM, P3CM, P4CM;  // P2CM
  TLorentzVector t4P1buf, t4P2buf, t4Ptot, t4P3buf, t4P4buf;

  double missingE = 0.0;
  double missingpx = 0.0;
  double missingpy = 0.0;
  double missingpz = 0.0;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking for unphysical cosine(thetaCM) angles.
  LOG("INukeUtils",pNOTICE) << "Checking C3CM " << C3CM << " M3 " << M3 << " M4 " << M4 << " bindE " << bindE;
  if (C3CM < -1. || C3CM > 1.) return false;

  // if C3CM == 1.0, no scatter occurs, so exit?  but this routine may need to do something.
  //if(C3CM - 1.0 < 0.000001) return; //??  Hmm.

  bool AbsorptionNNSpecial = false;
  if(t4P2L.M() > 1.876 && t4P2L.M() < 1.999){
    // The 1.876 will sepecificaly exclude a ground-state deuteron, but include two nucleons.
    // If a deuteron is passed, it will try to elastic scatter instead.
    // This routine is NOT passed two on-shell nucleons, the M is slightly higher
    // this version requires slightly different treatment.
    LOG("INukeUtils",pNOTICE) << "Found absorption of meson on two nucleons M3 M4 " << M3 << " " << M4 << " from " << t4P1L.M() << " " << t4P2L.M();
    AbsorptionNNSpecial = true;
  }
  
  LOG("INukeUtils",pNOTICE) << "P1Lin " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "P2Lin " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();

  // Rare cases where it tries to scatter off a negative mass nucleus.
  // Lets choose not to fulfill this request. 
  if(t4P1L.M() < 0.0 || t4P2L.M() < 0.0 || !TMath::Finite(t4P1L.M()) || !TMath::Finite(t4P2L.M())
     || !TMath::Finite(t4P1L.E()) || !TMath::Finite(t4P2L.E()) || t4P1L.E() < 0.0 || t4P2L.E() < 0.0)
    {
      LOG("INukeUtils",pWARN) <<"TwoBodyKinematics Failed1: cowardly refusing to scatter off badly defined inputs";
      LOG("INukeUtils",pWARN) <<"E1L, E2L, M3, M4 : "<< t4P1L.E() <<", "<< t4P2L.E() <<", "<< M3 <<", "<< M4;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }

  // what if the inputs are so far off shell we can't handle this?
  
  // recover the original theta from cosine(theta).
  theta = TMath::ACos(C3CM);
													  
  // fill internal buffers that will be modified leaving inputs unchanged
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;
													  
  double netmassE = (M3 + M4) - (t4P1L.M() + t4P2L.M());

  if((t4P1buf.E() - bindE + t4P2buf.E()) < (M3 + M4))
    {
      LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed2: Forbidden by not enough E to make mass and unbind nucleon";
      LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4, bindE : "<< t4P1buf.E() <<", "<< t4P2buf.E() <<", "<< M3 <<", "<< M4 << ", " <<bindE;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }
  
  //  The routine that calls this will decide if we should do something with removal energy
  // binding energy
  if (TMath::Abs(bindE) > 0.00001 || TMath::Abs(netmassE) > 0.00001)
    {

      // Following the original strategy
      // bindE is the removal cost to get another nucleon or two out of the nucleus.
      // this cost, plust its associated momentum, is extracted from the incoming particle,
      // then it is changed to its new species ME, and the result of SetXYZM is again on shell.
      // the momentum extracted is given to the target, then SetXYZM with M4 puts that on shell.
      // There will be no missing momentum, but some missing energy near bindE.
      // Then the two on-shell particles go through the scattering process.
      // That missing energy is saved and added to the remnant at the end.

      // this is consistent with the impulse-approximation treatment of this process
      // sUMone would say careful treatment would put these hadrons in a potential, but then
      // wave hands and not be specific about how careful that treament isn't.   bOO !

      // this is a fundamentally dirty process, and this approximation lets us proceed
      // while maintaining energy and momentum conservation in both CM and lab frame.

      // TODO:  (at least) one other process *wants* to call this function.
      // pion absorption on two nucleons.
      // It will send in a pion plus a 1.87xx Mass dinucleon AND a scattering angle.
      // it will return two nucleons.   (I suppose it checks energy conservation first.)
      // need code to handle this special case.

      LOG("INukeUtils",pNOTICE) << "Starting with binding E " << bindE << " for new particles " << M3 << " " << M4 
			      << " from " << t4P1L.M() << " " << t4P2L.M();

      double oldP = t4P1buf.P();
      double newE = t4P1buf.E() - bindE - netmassE;
      double newP = 0.0;
      double pscale = 0.0;

      if(newE < M3 && !AbsorptionNNSpecial){

	// Is this a pion absorption event? Don't scale momentum.
	if(t4P2buf.M() > 1.800){
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3a: found pion absorption? " << newE << " M3 " << M3;
	  // Not implemented yet.  Need to divide the pion rest mass between the two particles,
	  // add the right amount of back to back momentum to keep them on shell.
	  // then scatter.    This is actually easier done in the CM frame, I think.	  

	}	

	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3b: not have enough P1L energy " << newE << " M3 " << M3;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
	
      } 

      newP = TMath::Sqrt(newE*newE - M3*M3);
      pscale = newP/oldP;


      if(AbsorptionNNSpecial){
	newE = t4P1buf.E() - bindE;   //netmass will be dealt with in the CM frame.
	t4P1buf.SetPxPyPzE(t4P1buf.X(), t4P1buf.Y(), t4P1buf.Z(), newE);
      } else {
	t4P1buf.SetXYZM(t4P1buf.X()*pscale, t4P1buf.Y()*pscale, t4P1buf.Z()*pscale, M3);
      }
      //LOG("INukeUtils",pNOTICE) <<"Shifted P1 " << t4P1buf.

      // give the change of momentum to t4P2buf
      missingpx = t4P1L.X() - t4P1buf.X();
      missingpy = t4P1L.Y() - t4P1buf.Y();
      missingpz = t4P1L.Z() - t4P1buf.Z();
      if(AbsorptionNNSpecial){
	// this should be unchanged so do nothing
	//t4P2buf.SetXYZM(t4P2L.X(), t4P2L.Y(), t4P2L.Z(), M2);
      } else {
	t4P2buf.SetXYZM(t4P2L.X()+missingpx, t4P2L.Y()+missingpy, t4P2L.Z()+missingpz, M4);
      }
      

      // if this did not work, something will be negative or nan.

      if(!AbsorptionNNSpecial && !(t4P2buf.E() >= M4)){
	//LOG("INukeUtils",pNOTICE) <<"Shifted P1 will fail " << newE << " M3 " << M3 << " Think this through better";
	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed4: t4P2buf.E() !>= M4 " << t4P2buf.E() << " M4 " << M4;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
      }

      // whatever path we took above, compute the missing energy and momentum
      // input - shifted is the missing energy.  We will add this to the remnant.
      missingE = (t4P1L.E() + t4P2L.E()) - (t4P1buf.E() + t4P2buf.E());
      missingpx = (t4P1L.X() + t4P2L.X()) - (t4P1buf.X() + t4P2buf.X());
      missingpy = (t4P1L.Y() + t4P2L.Y()) - (t4P1buf.Y() + t4P2buf.Y());
      missingpz = (t4P1L.Z() + t4P2L.Z()) - (t4P1buf.Z() + t4P2buf.Z());

      LOG("INukeUtils",pNOTICE) << " Missing lab-frame momenta for FSI=2,4 "
				<< missingpx << " " << missingpy << " " << missingpz << " Ptot "
				<< TMath::Sqrt(missingpx*missingpx + missingpy*missingpy + missingpz*missingpz)
				<< " E " << missingE << " bindE " << bindE;
      if(missingE - bindE > 0.020)LOG("INukeUtils", pWARN) << "Missing lab-frame energy is unusually high " << missingE << " " << bindE;

      
    }

  //------- Start boost to CM frame
  
  t4Ptot = t4P1buf + t4P2buf;
  
  // calculate beta and gamma
  // easiest form to work with for two-body scattering
  // seriously? "divide by" overload operator not available for Vect() ?
  tbeta = t4Ptot.Vect() * (1.0 / (t4P1buf.E() + t4P2buf.E()));
  tbetadir = tbeta.Unit();  // direction only

  LOG("INukeUtils",pNOTICE) << "beta " << tbeta.Mag() << " xyz " << tbeta.X() << " " << tbeta.Y() << " " << tbeta.Z();

  // the incoming particle could be too 
  if( !(TMath::Finite(tbeta.Mag())))
    {
      LOG("INukeUtils",pNOTICE)
	<< "Beta or something worse is not a real number: " << tbeta.Mag() << " exiting";

      t4P3L.SetXYZM(0.0, 0.0, 0.0, M3);
      t4P4L.SetXYZM(0.0, 0.0, 0.0, M4);
      return false;
    }
  
  // beta = tbeta.Mag();  // magnitude only not needed
  // gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);  // not needed
  
  // boost to CM frame 
  
  LOG("INukeUtils",pNOTICE) << "P1Lab " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2Lab " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
 
  t4P1buf.Boost(-tbeta);
  t4P2buf.Boost(-tbeta);

  LOG("INukeUtils",pNOTICE) << "P1cm " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2cm " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
  LOG("INukeUtils",pNOTICE) << "Above had better be back to back.";


  // check to see if decay is viable
  // If the total energy is negative, if the energy of P1 is less than its new mass, 
  if(t4P1buf.E()+t4P2buf.E() < 0.0 || (t4P1buf.E() < M3 && !AbsorptionNNSpecial) || t4P1buf.E() < 0.0)
  {
    if (t4P1buf.E()+t4P2buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5a: Total energy is negative";
    if (t4P1buf.E() < M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5b: Scattered Particle 3 CM energy is too small";
    if (t4P1buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5c: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }


  //------- Special cases
  if(AbsorptionNNSpecial){
    // Pion absorption redistribute the energy keeping the momentum vectors the same.
    //TLorentzVector
    t4P3buf = t4P1buf;
    t4P4buf = t4P2buf;
    
    t4P3buf.SetXYZM(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z(),M3);
    t4P4buf.SetXYZM(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z(),M4);
    
    // By construction, the on-shell energy is different even though momenta are the same
    double deltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();
    double totalE = t4P1buf.E() + t4P2buf.E();
    // Now I need to distribute the difference in energy such that the momenta are still back to back
    // If the masses were identical, this would be super easy, just distribute it half and half.
    double newE = 0.5 * totalE;
    // hack, if it is a proton and neutron, this gives the first order correction.
    // don't use this code for wildly different particles.
    if(M4 != M3)newE += 0.5 * TMath::Abs(M4 - M3);
    double oldP = t4P1buf.P();
    double newP = TMath::Sqrt(newE*newE - M3*M3);
    double Pscale = newP/oldP;
    t4P3buf.SetXYZM(t4P1buf.X()*Pscale, t4P1buf.Y()*Pscale, t4P1buf.Z()*Pscale, M3);
    t4P4buf.SetXYZM(t4P2buf.X()*Pscale, t4P2buf.Y()*Pscale, t4P2buf.Z()*Pscale, M4);

    double newdeltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();

    t4P1buf.SetXYZM(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z(),M3);
    t4P2buf.SetXYZM(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z(),M4);

    // really, there is a canned CERNLIB routine that does this calculation exactly
    // regardless of how different the masses M3 and M4 are, right ?
    // it is the same one used in the 2p2h code.
    // just to move on, I want to hide this, but 
    LOG("INukeUtils",pNOTICE) << "Just shared a pion mass " << deltaE << " with energy " << newdeltaE << " left over, will let the remnant take care of it " << " pscale " << Pscale << " oldP " << oldP << " newP " << newP << " used pion E " << deltaE ;
    LOG("INukeUtils",pNOTICE) << "P1cm2 " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
    LOG("INukeUtils",pNOTICE) << "P2cm2 " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
    LOG("INukeUtils",pNOTICE) << "Above had better be back to back. deltaE " << deltaE << " " << newdeltaE << " " << Pscale << " oldP " << oldP << " newP " << newP << " newE ";
	
  }

  //------- START scatter in CM frame

  // Start the scatter of the particle.
  // This works with three vectors, so make the two we need.

  P1CM.SetXYZ(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z());
  //P2CM.SetXYZ(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z());  // not needed.
  P3CM=P1CM;
  
  // To do the scatter the code will use the Rotate() around an arbitrary axis
  // For the theta rotation, we want an axis that is already perpendicular to P3
  TVector3 OrthoVec;

  //check if P1CM is in x-y plane
  if(TMath::Abs(P1CM.Z()) < 0.00001){
    if(TMath::Abs(P1CM.Y()) > 0.00001){
      // if XY plane and not mostly along X,
      // then pick an othogonal vector in XY plane.
      // if P1CM is exactly Y axis, this returns X axis.
      OrthoVec.SetXYZ(1.0, -P1CM.X()/P1CM.Y(), 0.0);
    } else {
      // If it was practically exactly X axis
      // Rotate round Z axis instead.
      OrthoVec.SetXYZ(-P1CM.Z()/P1CM.X(), 0.0, 1.0);
    }
  } else {
    // This will be the most common case
    // rotate around an orthogonal vector in YZ plane.
    OrthoVec.SetXYZ(0.0, 1.0, -(P1CM.Y())/P1CM.Z());
  }
        
  //Print Orthogonal Vector
  //Angle between P1CM and OrthoVec should be Pi/2
  CheckAng=P1CM.Angle(OrthoVec);
  
  // So now do the rotation around OrthoVec = scattered by theta.
  P3CM.Rotate(theta, OrthoVec);   

  // get random phi angle, distributed uniformally in 360 deg
  phi = 2.0 * kPi * rnd->RndFsi().Rndm();
  // phi = kPi;  // override for testing the calculation
  
  //rotate around PHI
  P3CM.Rotate(phi,P1CM);
  
  // Special Case Z axis by-hand calcultion for a sanity check [deleted]

  //Calculate Opening Angle
  OpAng=P1CM.Angle(P3CM);

  LOG("INukeUtils",pNOTICE) << " OrthogV for theta " << OrthoVec.X() << " " << OrthoVec.Y() << " " << OrthoVec.Z() << " Pi/2 = 1.57? " << CheckAng << " final OpAng " << OpAng/0.0174533 << " is theta? " << theta << " deg " << theta/0.0174533 << " phirad " << phi;
   
  double thetacheck= OpAng-theta;
  if(TMath::Abs(thetacheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: center of momentum scatter angle is wrong.  Reconsider Rotations ";
    assert(TMath::Abs(thetacheck) < 0.000001);
  }

  //set scattered outgoing hadron 4-vector to CM 3-momentum
  t4P3buf.SetXYZM(P3CM.X(),P3CM.Y(),P3CM.Z(),M3);
 
  // In the CM frame, particle 4 is back to back with particle 3
  P4CM=-P3CM;

  //set scattered remnant 4-vector to CM 3-momentum
  t4P4buf.SetXYZM(P4CM.X(),P4CM.Y(),P4CM.Z(),M4);
  
  LOG("INukeUtils",pNOTICE) << "P3cm " << t4P3buf.P() << " pxyz " << t4P3buf.X() << " " << t4P3buf.Y() << " " << t4P3buf.Z() << " E " << t4P3buf.E() << " M " << t4P3buf.M();
  LOG("INukeUtils",pNOTICE) << "P4cm " << t4P4buf.P() << " pxyz " << t4P4buf.X() << " " << t4P4buf.Y() << " " << t4P4buf.Z() << " E " << t4P4buf.E() << " M " << t4P4buf.M();
  LOG("INukeUtils",pNOTICE) << "Back to back by explicit construction.";

  double eCMcheck  = t4P1buf.E() + t4P2buf.E() - (t4P3buf.E() + t4P4buf.E());
  double pxCMcheck = t4P1buf.X() + t4P2buf.X() - (t4P3buf.X() + t4P4buf.X());
  double pyCMcheck = t4P1buf.Y() + t4P2buf.Y() - (t4P3buf.Y() + t4P4buf.Y());
  double pzCMcheck = t4P1buf.Z() + t4P2buf.Z() - (t4P3buf.Z() + t4P4buf.Z());

  LOG("INukeUtils",pNOTICE) << "Check CM  4-momentum conservation  E  "<< eCMcheck <<" Px "<< pxCMcheck << " Py  " << pyCMcheck << " Pz " << pzCMcheck;
  
  if(TMath::Abs(pxCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM x momenta do not balance ";
    assert(TMath::Abs(pxCMcheck) <= 0.00001);
  }
  
  if(TMath::Abs(pyCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM y momenta do not balance ";
    assert(TMath::Abs(pyCMcheck) <= 0.00001);
  }

  if(TMath::Abs(pzCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM z momenta do not balance ";
    assert(TMath::Abs(pzCMcheck) <= 0.00001);
  }

  if(TMath::Abs(eCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM energy not balance ";
    assert(TMath::Abs(eCMcheck) <= 0.00001);
  }    


  //------ Start boost particles from CM back to lab frame
  
  t4P3buf.Boost(tbeta);
  P3Lab.SetXYZ(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z());
  // And set the to-be returned 4-vector to this
  t4P3L = t4P3buf;

  t4P4buf.Boost(tbeta);
  P4Lab.SetXYZ(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z());
  t4P4L=t4P4buf;
  
  LOG("INukeUtils",pNOTICE) << "P3lab " << t4P3L.P() << " " << t4P3L.X() << " " << t4P3L.Y() << " " << t4P3L.Z() << " E " << t4P3L.E()  << " M " << t4P3L.M();

  LOG("INukeUtils",pNOTICE) << "P4lab " << t4P4L.P() << " " << t4P4L.X() << " " << t4P4L.Y() << " " << t4P4L.Z() << " E " << t4P4L.E() << " M " << t4P4L.M();
  
  // boost unscattered particles back to lab too
  // was for checking energy and momentum conservation
  // and to track the removal energy and momentum for inelastics.
  // but is not needed now.   Checks are made to the actual unmodified inputs.
  //t4P1buf.Boost(tbeta);
  //t4P2buf.Boost(tbeta); 

  // As I debug this test, I'm listening to Bob Dylan's song Outlaw Blues

  // check that energy would be conserved in the lab frame,
  // except for the treatment of bindE and its momentum.

  double echeck  = t4P1L.E() + t4P2L.E() - missingE - (t4P3L.E() + t4P4L.E());
  double pxcheck = t4P1L.X() + t4P2L.X() - missingpx - (t4P3L.X() + t4P4L.X());
  double pycheck = t4P1L.Y() + t4P2L.Y() - missingpy - (t4P3L.Y() + t4P4L.Y());
  double pzcheck = t4P1L.Z() + t4P2L.Z() - missingpz - (t4P3L.Z() + t4P4L.Z());

  LOG("INukeUtils",pNOTICE) << "Check lab 4-momentum conservation  E  " << echeck << " Px " << pxcheck << " Py " << pycheck << " Pz " << pzcheck;


  if(AbsorptionNNSpecial){
    // because I'm sloppy for pion absorption and not using the CERNLIB routine, hide the slight non-conservation.
    // add to missingE, but make sure I have the right direction.
    // missingP should have been zero and missing E should have been -bindE, which should have been paid by the pion.
    // in the end we are going to ADD this to the remnant, so echeck is initial - final.
    // if initial is higher than final, there is energy left over, this is a positive number, and adding is right.

    missingE += echeck;
    missingpx += pxcheck;
    missingpy += pycheck;
    missingpz += pzcheck;
    LOG("INukeUtils",pNOTICE) << "MissingE was " << missingE - echeck << " but is now " << missingE << " this will be added to the remnant ";

    TVector3 tvn1;
    TVector3 tvn2;
    tvn1.SetXYZ(t4P3L.X(),t4P3L.Y(),t4P3L.Z());
    tvn2.SetXYZ(t4P4L.X(),t4P4L.Y(),t4P4L.Z());
    double nnangle = tvn1.Angle(tvn2);
    LOG("INukeUtils",pNOTICE) << "Found absorption opening angle was " << nnangle << " rad " << nnangle*57.2957795 << " deg"; 
    
  } else {
  
    if(TMath::Abs(pxcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab x momenta do not balance " << pxcheck;
      assert(TMath::Abs(pxcheck) <= 0.00001);
    }
    
    if(TMath::Abs(pycheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab y momenta do not balance " << pycheck;
      assert(TMath::Abs(pycheck) <= 0.00001);
    }
    
    if(TMath::Abs(pzcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab z momenta do not balance " << pzcheck;
      assert(TMath::Abs(pzcheck) <= 0.00001);
    }
    
    if(TMath::Abs(echeck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab energy does not balance " << echeck;
      assert(TMath::Abs(echeck) <= 0.00001);
    }

  }

  // handle very low momentum particles--- handle in cases
  if( !(TMath::Finite(P3Lab.Mag())) || P3Lab.Mag() < 0.001)
    {
      LOG("INukeUtils",pNOTICE)
	<< "Particle 3 momentum small or non-finite: " << P3Lab.Mag()
	<< "\n" << "--> Assigning .001 as new momentum";
      P3Lab.SetXYZ(0.0, 0.0, 0.001);
      t4P3L.SetXYZM(0.0, 0.0, 0.001, M3);
    }

  //What failure mode is this supposed to test?   This should never happen.
  //check that scattered remnant in lab frame is positive
  if(t4P4L.Mag2()<0 || t4P4L.E() < 0.00001)
    {
      LOG("INukeUtils",pWARN)<<"TwoBodyKinematics Failed6: Target mass or energy is negative";
      t4P3L.SetPxPyPzE(0.,0.,0.,0.);
      t4P4L.SetPxPyPzE(0.,0.,0.,0.);
      return false;
    }
  
  //if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,bindE);
  if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,missingE);
  return true;

}
//___________________________________________________________________________
bool genie::utils::intranuke2014::TwoBodyKinematics(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // Aaron Meyer (05/17/10)
  // Adapted from kinematics in other function calls
  //
  // Outgoing particle masses M3,M4
  // Scatters particles according to normal two body collisions
  //
  // bindE is the binding energy (GeV) of a particle removed from the nucleus (default 0)
  // For nonzero binding energy, remove the binding energy from the total energy,
  //   then put both of the particles back on mass shell by shifting momentum/energy
  //   of target
  // Momentum only shifted in the direction parallel to the probe's motion
  //
  // Rotates final transverse component of momentum by a random angle from 0->2pi
  // Return value for error checking
  // Gives outgoing 4-momenta of particles 3 and 4 (t4P3L, t4P4L respectively)
  //
  // All 4-momenta should be on mass shell

  double E1L, E2L, P1L, P2L, E3L, P3L;
  double beta, gm; // speed and gamma for CM frame in Lab
  double S3CM; // sin of scattering angle
  double PHI3;
  double E1CM, E2CM, E3CM, P3CM;//, E4CM, P4CM;
  double P3zL, P3tL;//, P4zL, P4tL;
  double Et;
  double theta1, theta2, theta5, P1zL, P2zL, P1tL, P2tL;
  TVector3 tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, vP3L;
  TLorentzVector t4P1buf, t4P2buf, t4Ptot;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking
  if (C3CM < -1. || C3CM > 1.) return false;

  // calculate sine from scattering angle
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);

  // fill buffers
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;

  // get lab energy and momenta
  E1L = t4P1buf.E();
  P1L = t4P1buf.P();
  E2L = t4P2buf.E();
  P2L = t4P2buf.P();
  t4Ptot = t4P1buf + t4P2buf;

  LOG("INUKEUTILS",pWARN) << "TwoBodyKinematics:  Using old version";


  LOG("INukeUtils",pNOTICE) << "P1LinOld " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "P2LinOld " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();
  LOG("INukeUtils",pNOTICE) << "bindEin " << bindE << " M3 " << M3 << " M4 " << M4;

  
  // binding energy
  if (bindE!=0)
    {

      E1L -= bindE;

      if (E1L+E2L < M3+M4) 
	{
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Forbidden by binding energy";
	  LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4 : "<< E1L <<", "<< E2L <<", "<< M3 <<", "<< M4;
	  t4P3L.SetPxPyPzE(0,0,0,0);
	  t4P4L.SetPxPyPzE(0,0,0,0);
	  return false;
	  }
    }

  // calculate beta and gamma
  tbeta = t4Ptot.Vect() * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // get angle and component info
  theta1 = t4P1buf.Angle(tbeta);
  theta2 = t4P2buf.Angle(tbeta);
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  P1tL = TMath::Sqrt(P1L*P1L - P1zL*P1zL);
  P2tL = -TMath::Sqrt(P2L*P2L - P2zL*P2zL);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir);
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
//-------

  LOG("INukeUtils",pINFO) <<"M1   "<<t4P1L.M()<<  ", M2    "<<t4P2L.M();
  LOG("INukeUtils",pINFO) <<"E1L  "<<E1L<< ", E1CM  "<<E1CM;
  LOG("INukeUtils",pINFO) <<"P1zL "<<P1zL<<", P1zCM "<<tP1zCM.Mag()<<", P1tL "<<P1tL;
  LOG("INukeUtils",pINFO) <<"E2L  "<<E2L<< ", E2CM  "<<E2CM;
  LOG("INukeUtils",pINFO) <<"P2zL "<<P2zL<<", P2zCM "<<tP2zCM.Mag()<<", P2tL "<<P2tL;
  LOG("INukeUtils",pINFO) <<"C3CM "<<C3CM;

//-------
  E3CM = (Et*Et + M3*M3 - M4*M4) / (2.0 * Et);

  // check to see if decay is viable
  if(E3CM*E3CM - M3*M3<0 || E3CM<0 || Et<0)
  {
    if (Et<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Total energy is negative";
    if (E3CM<M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM energy is too small";
    if (E3CM*E3CM - M3*M3<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);

  //-------

  double E4CM = Et-E3CM;
  double P4zL = gm*beta*E4CM - gm*P3CM*C3CM;
  double P4tL = -1.*P3tL;
  double P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  double E4L = TMath::Sqrt(P4L*P4L + M4*M4);
 
  LOG("INukeUtils",pINFO) <<"M3   "<< M3 <<  ", M4    "<< M4;
  LOG("INukeUtils",pINFO) <<"E3L   "<<E3L<< ", E3CM "<<E3CM;
  LOG("INukeUtils",pINFO) <<"P3zL  "<<P3zL<<", P3tL "<<P3tL;
  LOG("INukeUtils",pINFO) <<"C3L   "<<P3zL/P3L;
  LOG("INukeUtils",pINFO) <<"Check:";
  LOG("INukeUtils",pINFO) <<"E4L   "<<E4L<< ", E4CM "<<E4CM;
  LOG("INukeUtils",pINFO) <<"P4zL  "<<P4zL<<", P4tL "<<P4tL;
  LOG("INukeUtils",pINFO) <<"P4L   "<<P4L;
  LOG("INukeUtils",pINFO) <<"C4L   "<<P4zL/P4L;

  double echeck = E1L + E2L - (E3L + E4L);
  double pzcheck = P1zL+ P2zL - (P3zL + P4zL);
  double ptcheck = P1tL+ P2tL - (P3tL + P4tL);
  
  LOG("INukeUtils",pINFO) <<"Check 4-momentum conservation -  Energy  "<<echeck<<", z momentum "<<pzcheck << ",    transverse momentum  " << ptcheck ;

  // -------

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();

  vP3L = P3zL*tbetadir + P3tL*tTrans;
  vP3L.Rotate(PHI3,tbetadir);
  
  t4P3L.SetVect(vP3L);
  t4P3L.SetE(E3L);

  t4P4L = t4P1buf + t4P2buf - t4P3L;
  t4P4L-= TLorentzVector(0,0,0,bindE);
  /*LOG("INukeUtils",pINFO) <<"GENIE:";
  LOG("INukeUtils",pINFO) <<"E4L   "<<t4P4L.E();
  LOG("INukeUtils",pINFO) <<"P4zL  "<<t4P4L.Vect()*tbetadir<<", P4tL "<<-1.*TMath::Sqrt(t4P4L.Vect().Mag2()-TMath::Power(t4P4L.Vect()*tbetadir,2.));
  LOG("INukeUtils",pINFO) <<"P4L   "<<t4P4L.Vect().Mag();
  LOG("INukeUtils",pINFO) <<"C4L   "<<t4P4L.Vect()*tbetadir/t4P4L.Vect().Mag();  */

 LOG("INukeUtils",pNOTICE) << "P3LOld " << t4P3L.P() << " pxyz " << t4P3L.X() << " " << t4P3L.Y() << " " << t4P3L.Z() << " E " << t4P3L.E() << " M " << t4P3L.M();
  LOG("INukeUtils",pNOTICE) << "P4LOld " << t4P4L.P() << " pxyz " << t4P4L.X() << " " << t4P4L.Y() << " " << t4P4L.Z() << " E " << t4P4L.E() << " M " << t4P4L.M();
	   
  if(t4P4L.Mag2()<0 || t4P4L.E()<0)
  {
    LOG("INukeUtils",pNOTICE)<<"TwoBodyKinematics Failed: Target mass or energy is negative";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }

  if (bindE!=0) RemnP4 += TLorentzVector(0,0,0,bindE);
  return true;
}
//___________________________________________________________________________
bool genie::utils::intranuke2014::ThreeBodyKinematics(
  GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
  bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{

  // Aaron Meyer (7/15/10)
  //
  // Kinematics used in utils::intranuke2014::PionProduction
  // Handles the kinematics of three body scattering
  //
  // s1,s2,and s3 are pointers to particles with the PDG code that needs to be scattered
  // the last four variables are for Fermi momentum and pauli blocking, default will use none of them

  // kinematic variables
  double M1, M2, M3, M4, M5; // rest energies, in GeV
  double P1L, P2L, P3L, P4L, P5L;
  double E1L, E2L, E3L, E4L, E5L;
  double E1CM, E2CM, P3tL;
  double PizL, PitL, PiL, EiL;
  double EiCM, P4CM2, E4CM2, E5CM2, P3CM, E3CM;
  double beta, gm, beta2, gm2;
  double P3zL, P4zL, P4tL, P5zL, P5tL;
  double Et, M, theta1, theta2;
  double P1zL, P2zL;
  double theta3, theta4, phi3, phi4, theta5;
  TVector3 tP2L, tP1L, tPtot, tbeta, tbetadir, tTrans, tP4L, tP5L;
  TVector3 tP1zCM, tP2zCM, tP3L, tPiL, tbeta2, tbetadir2, tVect, tTrans2;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  M1 = pLib->Find(p->Pdg())->Mass();
  M2 = pLib->Find(tcode)->Mass();
  M3 = pLib->Find(s1->Pdg())->Mass();
  M4 = pLib->Find(s2->Pdg())->Mass();
  M5 = pLib->Find(s3->Pdg())->Mass();

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // handle fermi momentum
  if(DoFermi)
    {
      target.SetHitNucPdg(tcode);
      Nuclmodel->GenerateNucleon(target);
      tP2L = FermiFac * Nuclmodel->Momentum3();
      P2L = tP2L.Mag();
      E2L = TMath::Sqrt(tP2L.Mag2() + M2*M2);
    }
  else
    {
      tP2L.SetXYZ(0.0, 0.0, 0.0);
      P2L = 0;
      E2L = M2;
    }

  // first sequence, handle 4th and 5th products as composite
  E1L = p->E();

  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tPtot = tP1L + tP2L;

  tbeta = tPtot * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  theta1 = tP1L.Angle(tbeta);
  theta2 = tP2L.Angle(tbeta);
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir);
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  M = (rnd->RndFsi().Rndm()*(Et - M3 - M4 - M5)) + (M4 + M5);
  E3CM = (Et*Et + M3*M3 - M*M)/(2*Et);
  EiCM = Et - E3CM;
  if(E3CM*E3CM - M3*M3<0)
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction P3 has non-real momentum - retry kinematics";
    LOG("INukeUtils",pNOTICE) << "Energy, masses of 3 fs particales:"
      << E3CM << "  " << M3 << "  " << "  " << M4 << "  " << M5; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction particle 3 has non-real momentum");
    throw exception;
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  theta3 =   kPi * rnd->RndFsi().Rndm();
  theta4 =   kPi * rnd->RndFsi().Rndm();
  phi3   = 2*kPi * rnd->RndFsi().Rndm();
  phi4   = 2*kPi * rnd->RndFsi().Rndm();

  P3zL = gm*beta*E3CM + gm*P3CM*TMath::Cos(theta3);
  P3tL =  P3CM*TMath::Sin(theta3);
  PizL = gm*beta*EiCM - gm*P3CM*TMath::Cos(theta3);
  PitL = -P3CM*TMath::Sin(theta3);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  PiL = TMath::Sqrt(PizL*PizL + PitL*PitL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  EiL = TMath::Sqrt(PiL*PiL + M*M);

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  tP3L = P3zL*tbetadir + P3tL*tTrans;
  tPiL = PizL*tbetadir + PitL*tTrans;
  tP3L.Rotate(phi3,tbetadir);
  tPiL.Rotate(phi3,tbetadir);

  // second sequence, handle formally composite particles 4 and 5
  tbeta2 = tPiL * (1.0 / EiL);
  tbetadir2 = tbeta2.Unit();
  beta2 = tbeta2.Mag();
  gm2 = 1.0 / TMath::Sqrt(1.0 - beta2*beta2);

  E4CM2 = (M*M + M4*M4 - M5*M5) / (2*M);
  E5CM2 = M - E4CM2;
  P4CM2 = TMath::Sqrt(E4CM2*E4CM2 - M4*M4);

  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir2).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir2);
  tTrans2 = (tVect - TMath::Cos(theta5)*tbetadir2).Unit();

  P4zL = gm2*beta2*E4CM2 + gm2*P4CM2*TMath::Cos(theta4);
  P4tL = P4CM2*TMath::Sin(theta4);
  P5zL = gm2*beta2*E5CM2 - gm2*P4CM2*TMath::Cos(theta4);
  P5tL = - P4tL;

  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  P5L = TMath::Sqrt(P5zL*P5zL + P5tL*P5tL);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);
  E5L = TMath::Sqrt(P5L*P5L + M5*M5);

  // handle very low momentum particles
  if(!(TMath::Finite(P4L)) || P4L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }
  if(!(TMath::Finite(P5L)) || P5L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 5 " << M5 << " momentum small or non-finite: " << P5L
	<< "\n" << "--> Assigning .001 as new momentum";
      P5tL = 0;
      P5zL = .001;
      P5L = .001;
      E5L = TMath::Sqrt(P5L*P5L + M5*M5);
    }

  tP4L = P4zL*tbetadir2 + P4tL*tTrans2;
  tP5L = P5zL*tbetadir2 + P5tL*tTrans2;
  tP4L.Rotate(phi4,tbetadir2);
  tP5L.Rotate(phi4,tbetadir2);

  // pauli blocking
  if(P3L < FermiMomentum || ( pdg::IsNeutronOrProton(s2->Pdg()) && P4L < FermiMomentum ) )
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction fails because of Pauli blocking - retry kinematics"; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction final state not determined");
    throw exception;
    return false;
  }

  // create scattered particles w/ appropriate momenta, code, and status
  // Set moms to be the moms of the hadron that was cloned
  s1->SetFirstMother(p->FirstMother());
  s2->SetFirstMother(p->FirstMother());
  s3->SetFirstMother(p->FirstMother());
  s1->SetLastMother(p->LastMother());
  s2->SetLastMother(p->LastMother());
  s3->SetLastMother(p->LastMother());

  TLorentzVector(tP3L,E3L);
  TLorentzVector(tP4L,E4L);
  TLorentzVector(tP5L,E5L);

  s1->SetMomentum(TLorentzVector(tP3L,E3L));
  s2->SetMomentum(TLorentzVector(tP4L,E4L));
  s3->SetMomentum(TLorentzVector(tP5L,E5L));
  int mode = kIMdHA;
  LOG ("INukeUtils",pDEBUG) << "in Pi Prod, mode =  " << mode; 
  if (mode==kIMdHN)
    {
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
    }
  else
    {
      s1->SetStatus(kIStStableFinalState);
      s2->SetStatus(kIStStableFinalState);
      s3->SetStatus(kIStStableFinalState);
    } 
  return true;
}
//___________________________________________________________________________
bool genie::utils::intranuke2014::PionProduction(
  GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
  TLorentzVector &RemnP4, bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{
  // Aaron Meyer (7/15/2010)
  //
  // Handles pion production reactions in both hA and hN mode
  // Calculates fundamental cross sections from fit functions
  // Uses isospin relations to determine the rest of cross sections
  //
  // p is the probe particle
  // s1, s2, and s3 are the particles produced in the reaction
  // must set the status and add particles to the event record after returning from this method
  // return value for error checking


  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // library reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool ptarg = false;
  int pcode = p->Pdg();

  int p1code = p->Pdg();
  // Randomly determine target and 1st product baryons
  int p3code = 0, p4code = 0, p5code = 0;

  //
  // Uses a fit curve log(sigma) = a - b/(T_pi - c) for pions
  // Fit parameters determined by Roman Tacik (4/3/09)
  // pi- & p cross sections are assumed to be the same as pi+ & n
  //
  // Fit curve for nucleons:
  // sigma = a*(1+b*e^(-c*(eta-d)^2))*(1-e^(-(f*eta)^g))*(1-e^(-h/eta^2))
  // 7 parameters (a,b,c,d,f,g,h)
  // eta is maximum kinematically allowed momentum of the pion, normalized by the mass
  // Uses isotopic spin decomposition of total cross sections
  //

   if ((p1code==kPdgPi0)||(p1code==kPdgPiP)||(p1code==kPdgPiM)) {
     
     double kine = 1000*p->KinE();
  
     // Determine cross sections

     // pion
     // pi- & p
     //  -> pi0 & pi0 & n
     //  a = 8.82; b = 573.2; c = 107.3;
     double xsec2pi0n = TMath::Max(0.,TMath::Exp(8.82 - (573.2/(kine-107.3))));
     //  -> pi- & pi+ & n
     //  a = 11.06; b = 985.9; c = 88.2;
     double xsecpippimn = TMath::Max(0.,TMath::Exp(11.06 - (985.9/(kine-88.2))));
     //  -> pi- & pi0 & p
     //  a = 9.58; b = 1229.4; c = 60.5;
     double xsecpimpi0p = TMath::Max(0.,TMath::Exp(9.58 - (1229.4/(kine-60.5))));
     double totpimp = xsec2pi0n + xsecpippimn + xsecpimpi0p;
     

     // pi+ & p
     //  -> pi+ & pi+ & n
     //  a = 5.64; b = 222.6; c = 150.0;
     double xsec2pipn = TMath::Max(0.,TMath::Exp(5.64 - (222.6/(kine-150.))));
     //  -> pi+ & pi0 & p
     //  a = 7.95; b = 852.6; c = 77.8;
     double xsecpippi0p = TMath::Max(0.,TMath::Exp(7.95 - (852.6/(kine-77.8))));
     double totpipp = xsec2pipn + xsecpippi0p;

     if (totpimp<=0 && totpipp<=0) {
       LOG("INukeUtils",pNOTICE) << "InelasticHN called below threshold energy";
       p->SetStatus(kIStHadronInTheNucleus);
       ev->AddParticle(*p);
       return false;
	}

     double xsecp, xsecn;
     switch (p1code) {
     case kPdgPi0:  xsecp = 0.5 * (totpimp + totpipp); xsecn = xsecp; break;
     case kPdgPiP:  xsecp = totpipp; xsecn = totpimp; break;
     case kPdgPiM:  xsecp = totpimp; xsecn = totpipp; break;
     default:
       LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
			       << PDGLibrary::Instance()->Find(p1code)->GetName();
       exceptions::INukeException exception;
       exception.SetReason("PionProduction final state not determined");
       throw exception;
       return false;
       break;
     }

     // Normalize cross sections by Z or A-Z

     xsecp *= RemnZ;
     xsecn *= RemnA-RemnZ;

     // determine target

     double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
     if (rand < xsecp) // proton target
       { rand /= RemnZ; ptarg = true;}
     else // neutron target
       { rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

  
     // determine final state

     if (((ptarg==true)&&(p1code==kPdgPiP))
	 || ((ptarg==false)&&(p1code==kPdgPiM)))
       { 
	 if (rand < xsec2pipn) // pi+ & pi+ & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = p4code;
	   }
	 else {  // pi+ & pi0 & p final state
	   p3code = (ptarg ? kPdgProton : kPdgNeutron);
	   p4code = p1code;
	   p5code = kPdgPi0;
	 }
       }
     else if (((ptarg==false)&&(p1code==kPdgPiP))
	      || ((ptarg==true)&&(p1code==kPdgPiM)))
       {
	 if (rand < xsec2pi0n) // pi0 & pi0 & n final state
	   { 
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else if (rand < (xsec2pi0n + xsecpippimn)) // pi+ & pi- & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = ((p1code==kPdgPiP) ? kPdgPiM : kPdgPiP);
	   }
	 else // pi0 & pi- & p final state
	   { 
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = p1code;
	     p5code = kPdgPi0;
	   }
       }
     else if (p1code==kPdgPi0)
       {
	 rand = rnd->RndFsi().Rndm();
	 if (rand < 191./270.)
	   {  // pi+ & pi- & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPiP;
	     p5code = kPdgPiM;
	   }
	 else if (rand < 7./135.)
	   {  // pi0 & pi0 & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else
	   {  // pi+ & pi0 & n final state
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = (ptarg ? kPdgPiP : kPdgPiM);
	     p5code = kPdgPi0;
	   }
       }
     else // unhandled
       {
	 LOG("INukeUtils",pNOTICE) << "Pi production final state unable to be determined, picode, ptarg = " <<PDGLibrary::Instance()->Find(p1code)->GetName() << "  " << PDGLibrary::Instance()->Find(ptarg)->GetName();
	 exceptions::INukeException exception;
	 exception.SetReason("PionProduction final state not determined");
	 throw exception;
	 return false;
       }

   } else if(p1code==kPdgProton||p1code==kPdgNeutron) //nucleon probes
    {

      double tote = p->Energy();
      double pMass = pLib->Find(2212)->Mass();
      double nMass = pLib->Find(2112)->Mass();
      double etapp2ppPi0 = 
	utils::intranuke2014::CalculateEta(pMass,tote,pMass,pMass+pMass,pLib->Find(111)->Mass());
      double etapp2pnPip = 
	utils::intranuke2014::CalculateEta(pLib->Find(p1code)->Mass(),tote,((p1code==kPdgProton)?pMass:nMass),
				       pMass+nMass,pLib->Find(211)->Mass());
      double etapn2nnPip = 
	utils::intranuke2014::CalculateEta(pMass,tote,nMass,nMass+nMass,pLib->Find(211)->Mass());
      double etapn2ppPim = 
	utils::intranuke2014::CalculateEta(pMass,tote,nMass,pMass+pMass,pLib->Find(211)->Mass());

      if ((etapp2ppPi0<=0.)&&(etapp2pnPip<=0.)&&(etapn2nnPip<=0.)&&(etapn2ppPim<=0.)) { // below threshold
	LOG("INukeUtils",pNOTICE) << "PionProduction() called below threshold energy";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction final state not possible - below threshold");
	throw exception;
	return false; 
	}

      // calculate cross sections
      double xsecppPi0=0,xsecpnPiP=0,xsecnnPiP=0,xsecppPiM=0;
      if (etapp2ppPi0>0){
      xsecppPi0 = 4511*(1-.91*TMath::Exp(-TMath::Power((etapp2ppPi0-.705),2)));
      xsecppPi0 *= (1-TMath::Exp(-TMath::Power((.556*etapp2ppPi0),3.5)));
      xsecppPi0 *= (1-TMath::Exp(-56.897/(etapp2ppPi0*etapp2ppPi0)));
      xsecppPi0 = TMath::Max(0.,xsecppPi0);}

      if (etapp2pnPip>0){
      xsecpnPiP = 18840*(1-.808*TMath::Exp(-TMath::Power((etapp2pnPip-.371),2)));
      xsecpnPiP *= (1-TMath::Exp(-TMath::Power((.568*etapp2pnPip),3.2)));
      xsecpnPiP *= (1-TMath::Exp(-39.818/(etapp2pnPip*etapp2pnPip)));
      xsecpnPiP = TMath::Max(0.,xsecpnPiP);}

      if (etapn2nnPip>0){
      xsecnnPiP = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2nnPip-.947),2)));
      xsecnnPiP *= (1-TMath::Exp(-TMath::Power((.35*etapn2nnPip),3.2)));
      xsecnnPiP *= (1-TMath::Exp(-71.53/(etapn2nnPip*etapn2nnPip)));
      xsecnnPiP = TMath::Max(0.,xsecnnPiP);}

      if (etapn2ppPim>0){
      xsecppPiM = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2ppPim-.947),2)));
      xsecppPiM *= (1-TMath::Exp(-TMath::Power((.35*etapn2ppPim),3.2)));
      xsecppPiM *= (1-TMath::Exp(-71.53/(etapn2ppPim*etapn2ppPim)));
      xsecppPiM = TMath::Max(0.,xsecppPiM);}

      // double sigma11 = xsecppPi0;
      double sigma10 = TMath::Max(0.,xsecpnPiP - xsecppPi0); // Fundamental cross sections
      double sigma01 = TMath::Max(0.,xsecppPiM + xsecnnPiP - xsecppPi0);

      double xsecpnPi0 = .5*(sigma10 + sigma01);
      xsecpnPi0 = TMath::Max(xsecpnPi0,0.);

      LOG("INukeUtils",pDEBUG) << '\n' << "Cross section values: "<<'\n'
			       << xsecppPi0 << " PP pi0"  <<'\n'
			       << xsecpnPiP << " PN pi+"  <<'\n'
			       << xsecnnPiP << " NN pi+"  <<'\n'
			       << xsecpnPi0 << " PN pi0";

      double xsecp=0,xsecn=0;
      switch (p1code) {
      case kPdgProton:  xsecp=xsecppPi0+xsecpnPiP; xsecn=xsecppPiM+xsecnnPiP+xsecpnPi0; break;
      case kPdgNeutron: xsecp=xsecppPiM+xsecnnPiP+xsecpnPi0; xsecn=xsecppPi0+xsecpnPiP; break;
      default:
	LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
				 << PDGLibrary::Instance()->Find(p1code)->GetName();
	return false;
	break;
      }

      // Normalize cross sections by Z or (A-Z)

      xsecp *= RemnZ;
      xsecn *= RemnA-RemnZ;

      // determine target

      double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
      if (rand < xsecp) // proton target
	{ rand /= RemnZ; ptarg = true;}
      else // neutron target
	{ rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

      if(p1code==kPdgProton) // Cross sections not explicitly given are calculated from isospin relations
	{
	  if(ptarg)
	    {
	      if   (rand<xsecppPi0) {p3code=kPdgProton; p4code=kPdgProton;  p5code=kPdgPi0;}
	      else                  {p3code=kPdgProton; p4code=kPdgNeutron; p5code=kPdgPiP;}
	    }
	  else
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
      else if(p1code==kPdgNeutron)
	{
	  if(ptarg)
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	  else
	    {
	      if   (rand<xsecpnPiP) {p3code=kPdgNeutron; p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                  {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
    }
  else 
    {
      LOG("INukeUtils",pWARN)
		<< "Unable to handle probe (=" << p1code << ") in InelasticHN()";
      return false;
    }

   // determine if reaction is allowed
   if ( RemnA < 1 )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : no nucleons to produce pions";
       return false;
     }
   else if ( RemnZ + ((pcode==kPdgProton || pcode==kPdgPiP)?1:0) - ((pcode==kPdgPiM)?1:0)
	     < ((p3code==kPdgProton || p3code==kPdgPiP)?1:0) - ((p3code==kPdgPiM)?1:0)
	     + ((p4code==kPdgProton || p4code==kPdgPiP)?1:0) - ((p4code==kPdgPiM)?1:0)
	     + ((p5code==kPdgProton || p5code==kPdgPiP)?1:0) - ((p5code==kPdgPiM)?1:0) )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : too few protons in nucleus";
       exceptions::INukeException exception;
       exception.SetReason("PionProduction fails - too few protons available");
       throw exception;
       return false;
     }

   s1->SetPdgCode(p3code);
   s2->SetPdgCode(p4code);
   s3->SetPdgCode(p5code);

   if(genie::utils::intranuke2014::ThreeBodyKinematics(
	ev,p,(ptarg?kPdgProton:kPdgNeutron),s1,s2,s3,DoFermi,FermiFac,FermiMomentum,Nuclmodel))
     {
       // okay, handle remnants and return true
       // assumes first particle is always the nucleon,
       //   second can be either nucleon or pion
       //   last always pion
       if (pcode==kPdgProton || pcode==kPdgPiP) RemnZ++;
       if (pcode==kPdgPiM) RemnZ--;
       if (pdg::IsPion(pcode)) RemnA--;
       if (pdg::IsProton(p3code)) RemnZ--;
       if (pdg::IsNeutronOrProton(p4code)) RemnA--;
       if (p4code==kPdgPiP || p4code==kPdgProton) RemnZ--;
       if (p4code==kPdgPiM) RemnZ++;
       if (p5code==kPdgPiP) RemnZ--;
       if (p5code==kPdgPiM) RemnZ++;

       LOG("INukeUtils",pDEBUG) << "Remnant (A,Z) = (" <<RemnA<<','<<RemnZ<<')';

       RemnP4 -= *s1->P4() + *s2->P4() + *s3->P4() - *p->P4();
       return true;
     }
   else {
     exceptions::INukeException exception;
     exception.SetReason("PionProduction final state not determined");
     throw exception;
     return false;
   }
}
//___________________________________________________________________________
double genie::utils::intranuke2014::CalculateEta(double Minc, double nrg, double Mtarg,
			       double Mtwopart, double Mpi)
{
  //Aaron Meyer (1/20/2010)

  //Used to calculate the maximum kinematically allowed CM frame pion momentum
  //  ke in MeV, eta normalized by pion mass
  //  approximated by taking two ejected nucleons to be one particle of the same mass
  //For pion cross sections, in utils::intranuke2014::PionProduction

  //LOG("INukeUtils",pDEBUG) << "Input values: "<<Minc<<' '<<nrg<<' '<<Mtarg<<' '<<Mtwopart<<' '<<Mpi;
  double Scm = Minc*Minc + Mtarg*Mtarg + 2*Mtarg*nrg;
  double eta = 0;
  eta= TMath::Power(Scm,2) + TMath::Power(Mtwopart,4) + TMath::Power(Mpi,4);
  eta-= 2*TMath::Power(Mtwopart*Mpi,2);
  eta-= 2*Scm*TMath::Power(Mtwopart,2);
  eta-= 2*Scm*TMath::Power(Mpi,2);
  eta = TMath::Power(eta/Scm,1./2.);
  eta/= (2*Mpi);

  eta=TMath::Max(eta,0.);
  return eta;
}
//___________________________________________________________________________
// Generic Phase Space Decay methods
//___________________________________________________________________________
bool genie::utils::intranuke2014::PhaseSpaceDecay(
  GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv,
  TLorentzVector &RemnP4, double NucRmvE, EINukeMode mode)
{
// General method decaying the input particle system 'pdgv' with available 4-p
// given by 'pd'. The decayed system is used to populate the input TMCParticle
// array starting from the slot 'offset'.
//
  LOG("INukeUtils", pINFO) << "*** Performing a Phase Space Decay";
  assert(pdgv.size() > 1);

  // Get the decay product masses & names

  ostringstream state_sstream;
  state_sstream << "( ";
  vector<int>::const_iterator pdg_iter;
  int i = 0;
  double * mass = new double[pdgv.size()];
  double   mass_sum = 0;
  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {
    int pdgc = *pdg_iter;
    double m  = PDGLibrary::Instance()->Find(pdgc)->Mass();
    string nm = PDGLibrary::Instance()->Find(pdgc)->GetName();
    mass[i++] = m;
    mass_sum += m;
    state_sstream << nm << " ";
  }
  state_sstream << ")";

  TLorentzVector * pd = p->GetP4(); // incident particle 4p

  bool is_nuc = pdg::IsNeutronOrProton(p->Pdg());
  bool is_kaon = p->Pdg()==kPdgKP || p->Pdg()==kPdgKM;
  // update available energy -> init (mass + kinetic) + sum of f/s masses
  // for pion only.  Probe mass not available for nucleon, kaon
  double availE = pd->Energy() + mass_sum; 
  if(is_nuc||is_kaon) availE -= p->Mass();
  pd->SetE(availE);

  LOG("INukeUtils",pNOTICE) 
    << "size, mass_sum, availE, pd mass, energy = " << pdgv.size() << "  " 
    << mass_sum << "  " << availE << "  " << p->Mass() << "  " << p->Energy() ;

  // compute the 4p transfer to the hadronic blob
  double dE = mass_sum;
  if(is_nuc||is_kaon) dE -= p->Mass();  
  TLorentzVector premnsub(0,0,0,dE);
  RemnP4 -= premnsub;

  LOG("INukeUtils", pINFO)
    << "Final state = " << state_sstream.str() << " has N = " << pdgv.size() 
    << " particles / total mass = " << mass_sum;
  LOG("INukeUtils", pINFO)
    << "Composite system p4 = " << utils::print::P4AsString(pd);

  // Set the decay
  TGenPhaseSpace GenPhaseSpace; 
  bool permitted = GenPhaseSpace.SetDecay(*pd, pdgv.size(), mass);
  if(!permitted) {
     LOG("INukeUtils", pERROR)
       << " *** Phase space decay is not permitted \n"
       << " Total particle mass = " << mass_sum << "\n"
       << " Decaying system p4 = " << utils::print::P4AsString(pd);

     // clean-up and return
     RemnP4 += premnsub;
     delete [] mass;
     delete pd;
     return false;
  }

  // The decay is permitted - add the incident particle at the event record
  // and mark is as 'Nucleon Cluster Target' (used to be confusing 'Decayed State')
  p->SetStatus(kIStNucleonClusterTarget);  //kIStDecayedState);
  p->SetPdgCode(kPdgCompNuclCluster);
  ev->AddParticle(*p);

  // Get the maximum weight
  double wmax = -1;
  for(int idec=0; idec<200; idec++) {
     double w = GenPhaseSpace.Generate();
     wmax = TMath::Max(wmax,w);
  }
  assert(wmax>0);

  LOG("INukeUtils", pINFO)
   << "Max phase space gen. weight @ current hadronic interaction: " << wmax;

  // Generate an unweighted decay

  RandomGen * rnd = RandomGen::Instance();
  wmax *= 1.2;

  bool accept_decay=false;
  unsigned int itry=0;

  while(!accept_decay)
  {
    itry++;

    if(itry>kMaxUnweightDecayIterations) {
       // report, clean-up and return
       LOG("INukeUtils", pNOTICE)
             << "Couldn't generate an unweighted phase space decay after "
             << itry << " attempts";
       delete [] mass;
       delete pd;
       return false;
    }

    double w  = GenPhaseSpace.Generate();
    double gw = wmax * rnd->RndFsi().Rndm();

    if(w > wmax) {
       LOG("INukeUtils", pNOTICE)
           << "Decay weight = " << w << " > max decay weight = " << wmax;
    }

    LOG("INukeUtils", pNOTICE) << "Decay weight = " << w << " / R = " << gw;
    accept_decay = (gw<=w);
  } 

  // Insert final state products into the event record
  // - the particles are added as daughters of the decayed state
  // - the particles are marked as final stable state (in hA mode)
  i=0;
  int mom = ev->ParticlePosition(p);
  LOG("INukeUtils", pNOTICE) << "mother index = " << mom;
  GHepStatus_t ist = kIStStableFinalState;
  GHepStatus_t ist_pi = kIStHadronInTheNucleus;

  TLorentzVector * v4 = p->GetX4();

  double checkpx = p->Px();
  double checkpy = p->Py();
  double checkpz = p->Pz();
  double checkE = p->E();

  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {

     //-- current PDG code
     int pdgc = *pdg_iter;
     bool isnuc = pdg::IsNeutronOrProton(pdgc);

     //-- get the 4-momentum of the i-th final state particle
     TLorentzVector * p4fin = GenPhaseSpace.GetDecay(i++);

     //-- intranuke no longer throws "bindinos" but adds all the energy 
     //   not going at a simulated f/s particle at a "hadronic blob" 
     //   representing the remnant system: do the binding energy subtraction
     //   here & update the remnant hadronic system 4p
     double M  = PDGLibrary::Instance()->Find(pdgc)->Mass();
     double En = p4fin->Energy();
     double KE = En-M;
     double dE_leftover = TMath::Min(NucRmvE, KE);
     KE -= dE_leftover;
     En  = KE+M;
     double pmag_old = p4fin->P();
     double pmag_new = TMath::Sqrt(TMath::Max(0.,En*En-M*M));
     double scale    = pmag_new / pmag_old;
     double pxn      = scale * p4fin->Px();
     double pyn      = scale * p4fin->Py();
     double pzn      = scale * p4fin->Pz();

     TLorentzVector p4n(pxn,pyn,pzn,En);
     //     LOG("INukeUtils", pNOTICE) << "Px = " << pxn << " Py = " << pyn
     //					<< " Pz = " << pzn << " E = " << KE;
     checkpx -= pxn;
     checkpy -= pyn;
     checkpz -= pzn;
     checkE -= KE;

     if (mode==kIMdHA &&
	 (pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) )
       {
	 if (p4n.Vect().Mag()>=0.001)
	   {
	     GHepParticle new_particle(pdgc, ist_pi, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
	 else
	   {
	     // Momentum too small, assign a non-zero momentum to the particle
	     // Conserve momentum with the remnant nucleus

	     LOG("INukeUtils", pINFO)<<"Momentum too small; assigning 0.001 as new momentum";

	     double phi = 2*kPi*rnd->RndFsi().Rndm();
	     double omega = 2*rnd->RndFsi().Rndm(); 
	       // throw number against solid angle for uniform distribution
	     
	     double E4n = TMath::Sqrt(0.001*0.001+M*M);
	     p4n.SetPxPyPzE(0.001,0,0,E4n);
	     p4n.Rotate(TMath::ACos(1-omega),TVector3(0,0,1));
	     p4n.Rotate(phi,TVector3(1,0,0));
	     
	     RemnP4 -= (p4n - TLorentzVector(0,0,0,M));	     

	     GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
       }
     else
       {
	 GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
       
	 if(isnuc) new_particle.SetRemovalEnergy(0.);
	 ev->AddParticle(new_particle);
       }

     double dpx = (1-scale)*p4fin->Px();
     double dpy = (1-scale)*p4fin->Py();
     double dpz = (1-scale)*p4fin->Pz();
     TLorentzVector premnadd(dpx,dpy,dpz,dE_leftover);
     RemnP4 += premnadd;
  }
  LOG("INukeUtils", pNOTICE) << "check conservation: Px = " << checkpx << " Py = " << checkpy
			     << " Pz = " << checkpz << " E = " << checkE;

  // Clean-up
  delete [] mass;
  delete pd;
  delete v4;

  return true;
}



==> anc/fixedha-20190620/INukeUtils2014.h <==
//____________________________________________________________________________
/*!

\namespace genie::intranuke

\brief     INTRANUKE utilities

\author    Jim Dobson <j.dobson07 \at imperial.ac.uk>
           Imperial College London

           Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
           University of Liverpool & STFC Rutherford Appleton Lab

	   Aaron Meyer <asm58 \at pitt.edu>
	   Pittsburgh University

\created   Mar 03, 2009

\cpright   Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
           For the full text of the license visit http://copyright.genie-mc.org
           or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_UTILS_2014_H_
#define _INTRANUKE_UTILS_2014_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/INukeMode.h"

class TLorentzVector;

namespace genie {

class GHepRecord;
class GHepParticle;
class PDGCodeList;

namespace utils {
namespace intranuke2014
{
  //! Hadron survival probability
  double ProbSurvival(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double mfp_scale_factor=1.0,
    double nRpi=0.5, double nRnuc=1.0, double NR=3, double R0=1.4);

  //! Mean free path (pions, nucleons)
  double MeanFreePath(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double nRpi=0.5, double nRnuc=1.0);
 
  //! Mean free path (Delta++ **test**)
  double MeanFreePath_Delta(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A);

  //! Distance to exit
  double Dist2Exit(
    const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double NR=3, double R0=1.4);

  //! Distance to exit
  double Dist2ExitMFP(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double Z, double NR=3, double R0=1.4);

  //! Step particle
  void StepParticle(
    GHepParticle * p, double step, double nuclear_radius=-1.);


  //! Intranuke utility functions


  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode=kIMdHA);

  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,  int ElasticConfig, EINukeMode mode=kIMdHA);

  bool TwoBodyKinematicsElastic(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);
  
  bool TwoBodyKinematics(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);

  bool ThreeBodyKinematics(
    GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
    bool DoFermi=false, double FermiFac=0, double FermiMomentum=0, const NuclearModelI* Nuclmodel=(const NuclearModelI*)0);

  bool PionProduction(
    GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
    TLorentzVector &RemnP4,bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel);

  double CalculateEta(
    double Minc, double ke, double Mtarg, double Mtwopart, double Mpi);

  void Equilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);

  void PreEquilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);


  //! general phase space decay method
  bool PhaseSpaceDecay (
    GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv, TLorentzVector &RemnP4,
    double NucRmvE, EINukeMode mode=kIMdHA);

}      // intranuke namespace
}      // utils     namespace
}      // genie     namespace


#endif // _INTRANUKE_UTILS_2014_H_


==> anc/fixedha-20190620/Intranuke.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_H_
#define _INTRANUKE_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"

#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "Conventions/GMode.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData;
class PDGCodeList;
class HNIntranuke;
class HAIntranuke;

class Intranuke : public EventRecordVisitorI {

friend class IntranukeTester;

public :
  Intranuke();
  Intranuke(string name);
  Intranuke(string name, string config);
 ~Intranuke();

  // implement the EventRecordVisitorI interface 
  virtual void ProcessEventRecord(GHepRecord * event_rec) const;

  // override the Algorithm::Configure methods to load configuration
  // data to protected data members
  void Configure (const Registry & config);
  void Configure (string param_set);

protected:

  // methods for loading configuration
  virtual void LoadConfig (void)=0;

  // general methods for the cascade mc structure
  void   TransportHadrons   (GHepRecord * ev) const;
  void   GenerateVertex     (GHepRecord * ev) const;
  bool   NeedsRescattering  (const GHepParticle* p) const;
  bool   CanRescatter       (const GHepParticle* p) const;
  bool   IsInNucleus        (const GHepParticle* p) const;
  void   SetTrackingRadius  (const GHepParticle* p) const;
  double GenerateStep       (GHepRecord* ev, GHepParticle* p) const;

  // virtual functions for individual modes
  virtual void SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const = 0;
  virtual bool HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const = 0;

  // utility objects & params
  mutable double         fTrackingRadius;///< tracking radius for the nucleus in the current event
  mutable TGenPhaseSpace fGenPhaseSpace; ///< a phase space generator
  INukeHadroData *       fHadroData;     ///< a collection of h+N,h+A data & calculations
  AlgFactory *           fAlgf;          ///< algorithm factory instance
  const NuclearModelI *  fNuclmodel;     ///< nuclear model used to generate fermi momentum
  mutable int            fRemnA;         ///< remnant nucleus A
  mutable int            fRemnZ;         ///< remnant nucleus Z
  mutable TLorentzVector fRemnP4;        ///< P4 of remnant system
  mutable GEvGenMode_t   fGMode;         ///< event generation mode (lepton+A, hadron+A, ...)

  // configuration parameters
  double       fR0;           ///< effective nuclear size param
  double       fNR;           ///< param multiplying the nuclear radius, determining how far to track hadrons beyond the "nuclear boundary"
  double       fNucRmvE;      ///< binding energy to subtract from cascade nucleons
  double       fDelRPion;     ///< factor by which Pion Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fDelRNucleon;  ///< factor by which Nucleon Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fHadStep;      ///< step size for intranuclear hadron transport
  double       fNucAbsFac;    ///< absorption xsec correction factor (hN Mode)
  double       fNucCEXFac;    ///< charge exchange xsec correction factor (hN Mode)
  double       fEPreEq;       ///< threshold for pre-equilibrium reaction
  double       fFermiFac;     ///< testing parameter to modify fermi momentum
  double       fFreeStep;     ///< produced particle free stem, in fm
  double       fFermiMomentum;     ///< whether or not particle collision is pauli blocked
  bool         fDoFermi;      ///< whether or not to do fermi mom. 
  bool         fDoMassDiff;   ///< whether or not to do mass diff. mode
  bool         fDoCompoundNucleus; ///< whether or not to do compound nucleus considerations
  int          fElasticConfig; ///< Rik Gran's options to Elastic FSI on or turn to noFSI.
};

}      // genie namespace

#endif // _INTRANUKE_H_


==> anc/fixedha-20190620/Intranuke2014.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_2014_H_
#define _INTRANUKE_2014_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"

#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "Conventions/GMode.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData2014;
class PDGCodeList;
class HNIntranuke2014;
class HAIntranuke2014;

class Intranuke2014 : public EventRecordVisitorI {

friend class IntranukeTester;

public :
  Intranuke2014();
  Intranuke2014(string name);
  Intranuke2014(string name, string config);
 ~Intranuke2014();

  // implement the EventRecordVisitorI interface 
  virtual void ProcessEventRecord(GHepRecord * event_rec) const;

  // override the Algorithm::Configure methods to load configuration
  // data to protected data members
  void Configure (const Registry & config);
  void Configure (string param_set);

protected:

  // methods for loading configuration
  virtual void LoadConfig (void)=0;

  // general methods for the cascade mc structure
  void   TransportHadrons   (GHepRecord * ev) const;
  void   GenerateVertex     (GHepRecord * ev) const;
  bool   NeedsRescattering  (const GHepParticle* p) const;
  bool   CanRescatter       (const GHepParticle* p) const;
  bool   IsInNucleus        (const GHepParticle* p) const;
  void   SetTrackingRadius  (const GHepParticle* p) const;
  double GenerateStep       (GHepRecord* ev, GHepParticle* p) const;

  // virtual functions for individual modes
  virtual void SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const = 0;
  virtual int HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const = 0;

  // utility objects & params
  mutable double         fTrackingRadius;///< tracking radius for the nucleus in the current event
  mutable TGenPhaseSpace fGenPhaseSpace; ///< a phase space generator
  INukeHadroData2014 *       fHadroData2014;     ///< a collection of h+N,h+A data & calculations
  AlgFactory *           fAlgf;          ///< algorithm factory instance
  const NuclearModelI *  fNuclmodel;     ///< nuclear model used to generate fermi momentum
  mutable int            fRemnA;         ///< remnant nucleus A
  mutable int            fRemnZ;         ///< remnant nucleus Z
  mutable TLorentzVector fRemnP4;        ///< P4 of remnant system
  mutable GEvGenMode_t   fGMode;         ///< event generation mode (lepton+A, hadron+A, ...)

  // configuration parameters
  double       fR0;           ///< effective nuclear size param
  double       fNR;           ///< param multiplying the nuclear radius, determining how far to track hadrons beyond the "nuclear boundary"
  double       fNucRmvE;      ///< binding energy to subtract from cascade nucleons
  double       fDelRPion;     ///< factor by which Pion Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fDelRNucleon;  ///< factor by which Nucleon Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fHadStep;      ///< step size for intranuclear hadron transport
  double       fNucAbsFac;    ///< absorption xsec correction factor (hN Mode)
  double       fNucCEXFac;    ///< charge exchange xsec correction factor (hN Mode)
  double       fEPreEq;       ///< threshold for pre-equilibrium reaction
  double       fFermiFac;     ///< testing parameter to modify fermi momentum
  double       fFreeStep;     ///< produced particle free stem, in fm
  double       fFermiMomentum;     ///< whether or not particle collision is pauli blocked
  bool         fDoFermi;      ///< whether or not to do fermi mom. 
  bool         fDoMassDiff;   ///< whether or not to do mass diff. mode
  bool         fDoCompoundNucleus; ///< whether or not to do compound nucleus considerations
  int          fElasticConfig; ///< Rik Gran's options to Elastic FSI on or turn to noFSI.
};

}      // genie namespace

#endif // _INTRANUKE_2014_H_


==> anc/fixedha-20190620/README.txt <==
These patches fix the TwoBodyKinematics function for 
the hA and hA2014 configurations of GENIE 2.12.10 .
A configuration option allows the user a run-time switch
between the old behavior and several variations of fixed.

ElasticConfig = 0  // old behavior
ElasticConfig = 1  // fixed elastic, no other changes
ElasticConfig = 2  // elastic theta_CM = 0, no other changes
ElasticConfig = 3  // fixed elastic and inelastic
ElasticConfig = 4  // elastic theta_CM = 0, fixed inelastic
consider also hA2015 which has no elastic hadron+nucleus FSI

For physics details, see the public technical note
by L.A. Harewood and R. Gran in arXiv from June 2019
If you find these useful, referring to GENIEv2.12.10-FSIfix
and citation of the technical note is appreciated.

To use:

download GENIE version 2.12.10
and configure the build to suit your needs

copy these files to src/HadronTransport 
replacing the originals.

build the softare

Add a line in the defailt UserPhysicsOptions.xml
to set ElasticConfig to one of the above values.
They can be changed without needing to recompile.

Read the technical note on arXiv to get ideas
on how to test for this affect in your situations.

These configurations have no effect on hA2015
or any hN settings.



==> fixedha-20190620/HAIntranuke.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   Major overhaul of the function of each interaction type. Absorption fates
   changed to allow more than 6 particles at a time (up to 85 now). PiPro fates
   now allow the pion to rescatter inside the nucleus, will be changed at a
   later date. HAIntranuke class is now defined as derived from virtual class.
   Intranuke.
 @ Oct 10, 2011 - SD
   Changes to keep reweighting alive.  Add exception handling in ElasHA, InelasticHA,
   and Inelastic.
 @ Jan 24, 2012 - SD
   Add option of doing K+. 
 @ Aug 30, 2016 - SD
   Fix memory leaks found by Igor Kakorin.
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran

*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>
#include <exception>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/Intranuke.h"
#include "HadronTransport/HAIntranuke.h"
#include "HadronTransport/INukeHadroData.h"
#include "HadronTransport/INukeUtils.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HA-mode
//___________________________________________________________________________
//___________________________________________________________________________
HAIntranuke::HAIntranuke() :
Intranuke("genie::HAIntranuke")
{

}
//___________________________________________________________________________
HAIntranuke::HAIntranuke(string config) :
Intranuke("genie::HAIntranuke",config)
{

}
//___________________________________________________________________________
HAIntranuke::~HAIntranuke()
{

}
//___________________________________________________________________________
void HAIntranuke::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HAIntranuke", pNOTICE) 
     << "************ Running HA MODE INTRANUKE ************";

  Intranuke::ProcessEventRecord(evrec);

  LOG("HAIntranuke", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HAIntranuke::SimulateHadronicFinalState(
  GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HA mode
//
  // check inputs
  if(!p || !ev) {
     LOG("HAIntranuke", pERROR) << "** Null input!";
     return;
  }

  // get particle code and check whether this particle can be handled
  int  pdgc = p->Pdg();
  bool is_gamma   = (pdgc==kPdgGamma);						  
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  bool is_kaon    = (pdgc==kPdgKP || pdgc==kPdgKM);
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_handled = (is_baryon || is_pion || is_kaon || is_gamma); 
  if(!is_handled) {
     LOG("HAIntranuke", pERROR) << "** Can not handle particle: " << p->Name();
     return;     
  }

  // select a fate for the input particle
  INukeFateHA_t fate = this->HadronFateHA(p);


  // store the fate
  ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

  if(fate == kIHAFtUndefined) {
     LOG("HAIntranuke", pERROR) << "** Couldn't select a fate";
     p->SetStatus(kIStStableFinalState);
     ev->AddParticle(*p);
     return;     
  }
   LOG("HAIntranuke", pNOTICE)
     << "Selected "<< p->Name() << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics - repeat till is done (should seldom need >2)
   fNumIterations = 0;
   this->SimulateHadronicFinalStateKinematics(ev,p);
}
//___________________________________________________________________________
void HAIntranuke::SimulateHadronicFinalStateKinematics(
  GHepRecord* ev, GHepParticle* p) const
{
  // get stored fate
  INukeFateHA_t fate = (INukeFateHA_t) 
      ev->Particle(p->FirstMother())->RescatterCode();

   LOG("HAIntranuke", pINFO)
     << "Generating kinematics for " << p->Name() 
     << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics for the selected fate 

  try
  {
     fNumIterations++;
     if (fate == kIHAFtElas)
     { 
        this->ElasHA(ev,p,fate);
     }
     else 
     if (fate == kIHAFtInelas || fate == kIHAFtCEx) 
     {
        this->InelasticHA(ev,p,fate);
     }
     else if (fate == kIHAFtAbs || fate == kIHAFtPiProd)
     {
        this->Inelastic(ev,p,fate);
     }
  }
  catch(exceptions::INukeException exception)
  {     
    LOG("HAIntranuke", pNOTICE)  
	 	        << exception;
    if(fNumIterations <= 100) {
        LOG("HAIntranuke", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " - After " << fNumIterations << " tries, still retrying...";
        this->SimulateHadronicFinalStateKinematics(ev,p);
     } else {
        LOG("HAIntranuke", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " after " << fNumIterations-1 
           << " attempts. Trying a new fate...";
        this->SimulateHadronicFinalState(ev,p);
     }
  }
}
//___________________________________________________________________________
INukeFateHA_t HAIntranuke::HadronFateHA(const GHepParticle * p) const
{
// Select a hadron fate in HA mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HAIntranuke", pINFO) 
   << "Selecting hA fate for " << p->Name() << " with KE = " << ke << " MeV";

  // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
    if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

       double frac_cex      = fHadroData->Frac(pdgc, kIHAFtCEx,     ke);
       double frac_elas     = fHadroData->Frac(pdgc, kIHAFtElas,    ke);
       double frac_inel     = fHadroData->Frac(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData->Frac(pdgc, kIHAFtAbs,     ke);
       double frac_piprod   = fHadroData->Frac(pdgc, kIHAFtPiProd,  ke);

       LOG("HAIntranuke", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_piprod;
          
       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
                   frac_piprod;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_piprod  )) return kIHAFtPiProd;  // pi prod

       LOG("HAIntranuke", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {

       double frac_cex      = fHadroData->Frac(pdgc, kIHAFtCEx,     ke);
       double frac_elas     = fHadroData->Frac(pdgc, kIHAFtElas,    ke);
       double frac_inel     = fHadroData->Frac(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData->Frac(pdgc, kIHAFtAbs,     ke);
       double frac_pipro    = fHadroData->Frac(pdgc, kIHAFtPiProd, ke);

       LOG("HAIntranuke", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_pipro;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
	           frac_pipro;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_pipro   )) return kIHAFtPiProd;  // pi prod 

       LOG("HAIntranuke", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
    }
    // handle kaons
    else if (pdgc==kPdgKP || pdgc==kPdgKM) {
       double frac_inel     = fHadroData->Frac(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData->Frac(pdgc, kIHAFtAbs,     ke);
       LOG("HAIntranuke", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs;
       // compute total fraction (can be <1 if fates have been switched off)
       double tf =  frac_inel     +  
	 frac_abs;
      double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
    }
  }//iterations

  return kIHAFtUndefined; 
}

double HAIntranuke::PiBounceNew(void) const
{

// Generates theta in radians for elastic pion-nucleus scattering/
// Lookup table is based on Fig 17 of Freedman, Miller and Henley, Nucl.Phys.
// A389, 457 (1982)
  
  // Generates theta in radians for elastic nucleon-nucleus scattering.
  // Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
  // from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421 
  // Guess value at 0-2 deg based on Ni data.
  
  // The original code did not obviously seem to do this.
  // The data from that paper starts at 6 degrees, now 2 degrees.
  // And even given that the old version seemed to draw from dsigma/domega
  // and not dsigma/dtheta after accounting for the solid angle effect.
  // plus a normalization factor accidentally truncated the distribution at 6.5 deg.

  // This version pulls the polarized p+O16 data from Fig. 1 from nndc.bnl.gov/exfor
  // Interpolates to get dsigma/domega values nearly on the half-degree spots
  // adds data below 6 degrees roughly as the original version (did not find Ni data)
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good guess for a proton or neutron that starts in the nucleus.
  // 


  /*
    points 0 to 60 degrees
    double dsigmadomega[25] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };
  
    double dsigmadtheta[25] = {0., 1151.1, 1642.8, 2132.3, 2291.2,
			       2447.9, 1951.4, 1417.0, 1074.5, 553.0,
			       318.6, 101.5, 28.3, 10.1, 39.6,
			       68.8, 117.1, 114.6, 88.9, 64.9,
			       48.1, 29.9, 10.3, 0.7, 1.0};
    */

    double angleCDF[25] = {0., 1151.1, 2793.9, 4926.2, 7217.5,
			   9665.4, 11616.8, 13033.8, 14108.3, 14661.4,
			   14980.0, 15081.6, 15109.8, 15120.0, 15159.6,
			   15228.4, 15345.6, 15460.2, 15549.0, 15613.9,
			   15662.0, 15691.9, 15702.2, 15703.0, 15704.0};
    
  int nsteps = 24;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 2.5; // degrees
  double theta = 0.0;
  double bindiff = 0.;
  double rdiff = 0.;
  int i;
  for(i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      bindiff = angleCDF[i] - angleCDF[i-1];
      rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;
  
  LOG("HAIntranuke", pNOTICE)
    << "Generated pi+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}



//___________________________________________________________________________
double HAIntranuke::PiBounce(void) const
{
// [adapted from neugen3 intranuke_bounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic pion-nucleus scattering/
// Lookup table is based on Fig 17 of Freedman, Miller and Henley, Nucl.Phys.
// A389, 457 (1982)
  
  const int nprob = 25;
  double degIntoRad = 0.0174533;
  double denom  = 47979.453;
  double rprob[nprob] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 2.5*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  for(int i=0; i<60; i++) {
   theta = i+0.5;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
       tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;
  //theta *=0.0;

  LOG("HAIntranuke", pNOTICE)
    << "Generated pi+Aold elastic scattering angle " << theta << " radians " << theta/degIntoRad << " deg";

  return theta;
}

double HAIntranuke::PnBounceNew(void) const
{

  // Generates theta in radians for elastic nucleon-nucleus scattering.
  // Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
  // from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421 
  // Guess value at 0-2 deg based on Ni data.
  
  // The original code did not obviously seem to do this.
  // The data from that paper starts at 6 degrees, now 2 degrees.
  // And even given that the old version seemed to draw from dsigma/domega
  // and not dsigma/dtheta after accounting for the solid angle effect.
  // plus a normalization factor accidentally truncated the distribution at 6.5 deg.

  // This version pulls the polarized p+O16 data from Fig. 1 from nndc.bnl.gov/exfor
  // Interpolates to get dsigma/domega values nearly on the half-degree spots
  // adds data below 6 degrees roughly as the original version (did not find Ni data)
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good guess for a proton or neutron that starts in the nucleus.
  // 


  /*
  points 0 to 20 deg.  Starting with 913.0 are interpolated from nndc.bnl.gov/exfor
  double dsigdomega[41] = {2400., 2400., 2400., 2350., 2300., 2200., 2000., 1800.,
			   1600., 1400., 1200. 1050. 913.0, 742.6, 544.5, 402.6,
			   296.0, 192.5, 122.4, 77.5, 41.9, 18.2, 6.8, 2.9,
			   2.6, 4.5, 7.2, 9.7, 12.1, 12.4, 11.8, 10.8,
			   10.0, 8.7, 7.3, 5.7, 4.2, 2.7, 1.9, 1.1, 0.6};
  
  The above, multiplied by 2*pi*sin(theta) so convert domega/dtheta.
  double dsigdtheta[41] = {0., 131.6, 263.2, 386.5, 504.3, 603.0, 690.4,
			   701.3, 690.2, 657.1, 632.3, 599.6, 528.2, 416.9, 330.2,
			   258.8, 178.8, 120.3, 80.3, 45.7, 20.8, 8.1, 3.7
			   3.4, 6.2, 10.2, 14.2, 18.3, 19.6, 19.3, 18.1,
			   17.3, 15.5, 13.4, 10.8, 8.2, 5.3, 3.9, 2.3, 1.3};
  */
  
  double angleCDF[41] ={0., 132., 395., 781., 1286., 1889., 2546., 3237.,
			 3928., 4628., 5285., 5918., 6517., 7045., 7462., 7792.,
			 8051., 8230., 8350., 8431., 8476., 8497., 8505., 8509.,
			 8512., 8519., 8529., 8543., 8561., 8581., 8600., 8618.,
			 8636., 8651., 8664., 8675., 8683., 8689., 8693., 8695., 8696.};

  int nsteps = 40;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 0.5; // degrees
  double theta = 0.0;
  for(int i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      double bindiff = angleCDF[i] - angleCDF[i-1];
      double rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;


  LOG("HAIntranuke", pNOTICE)
    << "Generated N+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}

//___________________________________________________________________________
double HAIntranuke::PnBounce(void) const
{
// [adapted from neugen3 intranuke_pnbounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic nucleon-nucleus scattering.
// Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
// from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421 
// Guess value at 0-2 deg based on Ni data.
//
// This actually is not exactly from that table, according to nndc.bnl.gov/exfor
// Like they ran the optical model with parameters, and maybe mis-transcribed the points
// though it it is sorta close.  Maybe from a slightly different data extraction
// However, the input data is supposedly dsigma/dsolidangle
// But we intend to draw from dsigma/dtheta
// Pretty sure this code does not do that.
//  But anyway it produces scatters between 0 and 6.5 degrees, so what.
  
  const int nprob = 20;
  double degIntoRad = 0.0174533;
  double denom  = 11967.0;
  double rprob[nprob] = {
    2400., 2350., 2200., 2000., 1728., 1261., 713., 312., 106., 35., 
    6., 5., 10., 12., 11., 9., 6., 1., 1., 1. };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 1.0*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  double dtheta = 0.5;
  for(int i=0; i< nprob; i++) {
   theta = i+dtheta;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
     tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;

  LOG("HAIntranuke", pNOTICE)
    << "Generated N+Aold elastic scattering angle " << theta << " radians " << theta/degIntoRad << " deg";

  return theta;
}
//___________________________________________________________________________
void HAIntranuke::ElasHA(
         GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // scatters particle within nucleus, copy of hN code meant to run only once
  // in hA mode

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke", pDEBUG)
    << "ElasHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHAFtElas)
    {
      LOG("HAIntranuke", pWARN)
	<< "ElasHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // check remnants
  if(fRemnA<0 || fRemnZ<0) // best to stop it here and not try again.
    {
      LOG("HAIntranuke", pWARN) << "Invalid Nucleus! : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  double Mp = p->Mass();
  double Mt = 0.;
  if (ev->TargetNucleus()->A()==fRemnA)
    { Mt = PDGLibrary::Instance()->Find(ev->TargetNucleus()->Pdg())->Mass(); }
  else 
    {
      Mt = fRemnP4.M();
    }
  TLorentzVector t4PpL = *p->P4();
  TLorentzVector t4PtL= fRemnP4;
   
  double C3CM = 0.0;

  // for safety
  assert(fElasticConfig <= 4);

  // calculate scattering angle
  if(fElasticConfig == 0){
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounce());
    else C3CM = TMath::Cos(this->PiBounce());
  } else {
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounceNew());
    else C3CM = TMath::Cos(this->PiBounceNew());
  }

  // New option Config 2,4 TURN OFF ELASTIC by setting C3CM = 1.0000;
  // the events will be labeled elastic, but are equivalent to noFSI
  LOG("HAIntranuke",pNOTICE) << "Elastic configuration is " << fElasticConfig << " costheta " << C3CM;

  if(fElasticConfig == 2 || fElasticConfig==4){
    // Config 0 is old default.   Config 1 is fixed.  Config 2 is treat as noFSI.
    LOG("HAIntranuke", pNOTICE) << "ElasHA() configured to zero angle scatter, same as noFSI";
    C3CM = 1.0000;
  }
  
  // calculate final 4 momentum of probe
  TLorentzVector t4P3L, t4P4L;

  //Config 0 the top one is the buggy version, use the bottom TwoBodyKinematicsElastic fixed version.
  //Configs 1-3 the bottom one is the fixed version, use that one.
  if(fElasticConfig == 0){
    // This is the originally shipped version of elastic, produces wrong angle distribution.
    if (!utils::intranuke::TwoBodyKinematics(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  } else {
    // This runs for options 1 (fixed), 2 (Elastic becomes noFSI), and 3 (fixed for inelastic also)
    if (!utils::intranuke::TwoBodyKinematicsElastic(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  }


  
  // ...OR one of these update lines is a problem.   Check this first?

  // Update probe particle
  p->SetMomentum(t4P3L);
  
  p->SetStatus(kIStStableFinalState);

  // Update Remnant nucleus
  fRemnP4 = t4P4L;
  LOG("HAIntranuke",pINFO)
    << "C3cm = " << C3CM;
  LOG("HAIntranuke",pINFO)
    << "|p3| = " << t4P3L.Vect().Mag()   << ", E3 = " << t4P3L.E() << ",Mp = " << Mp;
  LOG("HAIntranuke",pINFO)
    << "|p4| = " << fRemnP4.Vect().Mag() << ", E4 = " << fRemnP4.E() << ",Mt = " << Mt;

  ev->AddParticle(*p);

}
//___________________________________________________________________________
void HAIntranuke::InelasticHA(
	GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // charge exch and inelastic - scatters particle within nucleus, hA version
  // each are treated as quasielastic, particle scatters off single nucleon

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke", pDEBUG)
    << "InelasticHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif
  if(ev->Probe() ) {
    LOG("HAIntranuke", pINFO) << " probe KE = " << ev->Probe()->KinE();
  }
  if(fate!=kIHAFtCEx && fate!=kIHAFtInelas)
    {
      LOG("HAIntranuke", pWARN)
	<< "InelasticHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a hadron fate in HN mode
  INukeFateHN_t h_fate;
  if (fate == kIHAFtCEx) h_fate = kIHNFtCEx;
  else                   h_fate = kIHNFtElas;



  
  
  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHAFtCEx)
    {
      if(pcode==kPdgPiP)         {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM)    {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else if(pcode==kPdgPi0)
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
      else if(pcode==kPdgProton) {tcode = kPdgNeutron; scode = kPdgNeutron; s2code = kPdgProton;}
      else if(pcode==kPdgNeutron){tcode = kPdgProton; scode = kPdgProton; s2code = kPdgNeutron;}
      else
	{ LOG("HAIntranuke", pWARN) << "InelasticHA() cannot handle fate: " 
				    << INukeHadroFates::AsString(fate)
				    << " for particle " << p->Name();
	  return;
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      //      if(pcode == kPdgKP || pcode == kPdgKM) tcode = kPdgProton;
      scode = pcode;
      s2code = tcode;
    }

  // check remnants
  if ( fRemnA < 1 )    //we've blown nucleus apart, no need to retry anything - exit
    {
      LOG("HAIntranuke",pNOTICE) << "InelasticHA() stops : not enough nucleons";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  else if ( fRemnZ + (((pcode==kPdgProton)||(pcode==kPdgPiP))?1:0) - (pcode==kPdgPiM?1:0)
	    < ((( scode==kPdgProton)||( scode==kPdgPiP)) ?1:0) - (scode ==kPdgPiM ?1:0)
	    + (((s2code==kPdgProton)||(s2code==kPdgPiP)) ?1:0) - (s2code==kPdgPiM ?1:0) )
    {
      LOG("HAIntranuke",pWARN) << "InelasticHA() failed : too few protons in nucleus";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;         // another extreme case, best strategy is to exit and go to next event
    }

  GHepParticle t(*p);
  t.SetPdgCode(tcode);

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());
  double tM = t.Mass();

  // handle fermi momentum
  if(fDoFermi)
    {
      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3 = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3.Mag2()+ tM*tM);
      t.SetMomentum(TLorentzVector(tP3,tE));
    }
  else
    {
      t.SetMomentum(0,0,0,tM);
    }

  // If we don't have enough energy to unbind this nucleon
  // Just place the particle outside nucleus and exit
  // otherwise it just redraws low energy nucleons until it gives up.
  // Old behavior was to keep drawing nucleons until we got one in the BR tail
  // or exceeded the number of trials and gave up completely.
  /*
  double bindE = 0.025;  // could draw from spectral function or local Fermi gas
  TLorentzVector t4P1L = *p->P4();
  if(t4P1L.E() - bindE < t4P1L.M()){
    LOG("HAIntranuke", pWARN) << "not enough energy in InelasticHA to unbind nucleon - put particle " << pcode << " outside nucleus";
    // Set the fate to no interaction instead of Inelastic or CEX
    ev->Particle(p->FirstMother())->SetRescatterCode((int)kIHAFtNoInteraction);
    
    p->SetStatus(kIStStableFinalState);
    ev->AddParticle(*p);
    return;
  }
  */
  
  GHepParticle * cl = new GHepParticle(*p); // clone particle, to run IntBounce at proper energy
                                            // calculate energy and momentum using invariant mass
  double pM  = p->Mass();
  double E_p = ((*p->P4() + *t.P4()).Mag2() - tM*tM - pM*pM)/(2.0*tM);
  double P_p = TMath::Sqrt(E_p*E_p - pM*pM);
  cl->SetMomentum(TLorentzVector(P_p,0,0,E_p)); 
                  // momentum doesn't have to be in right direction, only magnitude
  double C3CM = fHadroData->IntBounce(cl,tcode,scode,h_fate);
    
  delete cl;
  if (C3CM<-1.)   // hope this doesn't occur too often - unphysical but we just pass it on
    {
      LOG("HAIntranuke", pWARN) << "unphysical angle chosen in InelasicHA - put particle outside nucleus";
      ev->Particle(p->FirstMother())->SetRescatterCode((int)kIHAFtNoInteraction);
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }  

  double KE1L = p->KinE();
  double KE2L = t.KinE();
  LOG("HAIntranuke",pINFO)
    <<  "  KE1L = " << KE1L << "   " << KE1L << "  KE2L = " << KE2L; 

  GHepParticle cl1(*p);
  GHepParticle cl2(t);
  bool success = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						    &cl1,&cl2,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHA); 
  if(success)
    {
      double P3L = TMath::Sqrt(cl1.Px()*cl1.Px() + cl1.Py()*cl1.Py() + cl1.Pz()*cl1.Pz());
      double P4L = TMath::Sqrt(cl2.Px()*cl2.Px() + cl2.Py()*cl2.Py() + cl2.Pz()*cl2.Pz());
      double E3L = cl1.KinE();
      double E4L = cl2.KinE();
      LOG ("HAIntranuke",pINFO) << "Successful quasielastic scattering or charge exchange";
      LOG("HAIntranuke",pINFO)
	<< "C3CM = " << C3CM << "\n  P3L, E3L = " 
	<< P3L << "   " << E3L << "  P4L, E4L = "<< P4L << "   " << E4L ;
      if(ev->Probe() ) { LOG("HAIntranuke",pINFO)
	  << "P4L = " << P4L << " ;E4L=  " << E4L << "\n probe KE = " << ev->Probe()->KinE() << "\n";
	if (ev->Probe() && (E3L>ev->Probe()->E()||E4L>ev->Probe()->E()))  //is this redundant?
	  {
	    exceptions::INukeException exception;
	    exception.SetReason("TwoBodyCollison gives KE> probe KE in hA simulation");
	    throw exception;
	  }
      }
      // always get here, even nucleon decay
	ev->AddParticle(cl1);
	ev->AddParticle(cl2);
	LOG("HAIntranuke", pDEBUG) << "Nucleus : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';

    } else
    {
      exceptions::INukeException exception;
      exception.SetReason("TwoBodyCollison failed in hA simulation");
      throw exception;
    }
  
}
//___________________________________________________________________________
void HAIntranuke::Inelastic(
          GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{

  // Aaron Meyer (05/25/10)
  //
  // Called to handle all absorption and pi production reactions
  //
  // Nucleons -> Reaction approximated by exponential decay in p+n (sum) space,
  //   gaussian in p-n (difference) space
  //   -fit to hN simulations p C, Fe, Pb at 200, 800 MeV
  //   -get n from isospin, np-nn smaller by 2
  // Pions    -> Reaction approximated with a modified gaussian in p+n space,
  //   normal gaussian in p-n space
  //   -based on fits to multiplicity distributions of hN model
  //   for pi+ C, Fe, Pb at 250, 500 MeV
  //   -fit sum and diff of nn, np to Gaussian
  //   -get pi0 from isospin, np-nn smaller by 2
  //   -get pi- from isospin, np-nn smaller by 4
  //   -add 2-body absorption to better match McKeown data
  // Kaons    -> no guidance, use same code as pions.
  //
  // Normally distributed random number generated using Box-Muller transformation
  //
  // Pion production reactions rescatter pions in nucleus, otherwise unchanged from
  //   older versions of GENIE
  //

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke", pDEBUG) 
      << "Inelastic() is invoked for a : " << p->Name() 
      << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // only absorption/pipro fates allowed
  if (fate == kIHAFtPiProd) {

      GHepParticle s1(*p);
      GHepParticle s2(*p);
      GHepParticle s3(*p);

      bool success = utils::intranuke::PionProduction(
         ev,p,&s1,&s2,&s3,fRemnA,fRemnZ,fRemnP4, fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel);

      if (success){
	LOG ("HAIntranuke",pINFO) << " successful pion production fate";
	// set status of particles and conserve charge/baryon number
	s1.SetStatus(kIStStableFinalState);  //should be redundant
	//	  if (pdg::IsPion(s2->Pdg())) s2->SetStatus(kIStHadronInTheNucleus);
	s2.SetStatus(kIStStableFinalState);
	//	  if (pdg::IsPion(s3->Pdg())) s3->SetStatus(kIStHadronInTheNucleus);
	s3.SetStatus(kIStStableFinalState);
	
	ev->AddParticle(s1);
	ev->AddParticle(s2);
	ev->AddParticle(s3);
	
	return;
      }
      else {
	LOG("HAIntranuke", pNOTICE) << "Error: could not create pion production final state";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction kinematics failed - retry kinematics");
	throw exception;
      }
  }

  else if (fate==kIHAFtAbs)   
//  tuned for pions - mixture of 2-body and many-body
//   use same for kaons as there is no guidance
    {
      // Instances for reference
      PDGLibrary * pLib = PDGLibrary::Instance();
      RandomGen * rnd = RandomGen::Instance();

      double ke = p->KinE() / units::MeV;
      int pdgc = p->Pdg();

      if (fRemnA<2)
      {
	  LOG("HAIntranuke", pNOTICE) << "stop  propagation - could not create absorption final state: too few particles";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
      }
      if (fRemnZ<1 && (pdgc==kPdgPiM || pdgc==kPdgKM))
      {
	LOG("HAIntranuke", pNOTICE) << "stop propagation - could not create absorption final state: Pi- or K- cannot be absorbed by only neutrons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }
      if (fRemnA-fRemnZ<1 && (pdgc==kPdgPiP || pdgc==kPdgKP))
      {
	LOG("HAIntranuke", pINFO) << "stop propagation - could not create absorption final state: Pi+ or K+ cannot be absorbed by only protons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }

      // for now, empirical split between multi-nucleon absorption and pi d -> N N
      //
      // added 03/21/11 - Aaron Meyer
      //
      if (pdg::IsPion(pdgc) && rnd->RndFsi().Rndm()<1.14*(.903-0.00189*fRemnA)*(1.35-0.00467*ke))
	{  // pi d -> N N, probability determined empirically with McKeown data

	  INukeFateHN_t fate_hN=kIHNFtAbs;
	  int t1code,t2code,scode,s2code;
	  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

	  // choose target nucleon
	  // -- fates weighted by values from Engel, Mosel...
	  if (pdgc==kPdgPiP) { 
            double Prob_pipd_pp=2.*ppcnt*(1.-ppcnt);
            double Prob_pipnn_pn=.083*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pipd_pp+Prob_pipnn_pn)<Prob_pipd_pp){
	                       t1code=kPdgNeutron; t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgProton;}
	    else{
	                       t1code=kPdgNeutron; t2code=kPdgNeutron; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  if (pdgc==kPdgPiM) { 
            double Prob_pimd_nn=2.*ppcnt*(1.-ppcnt);
            double Prob_pimpp_pn=.083*ppcnt*ppcnt;
	    if (rnd->RndFsi().Rndm()*(Prob_pimd_nn+Prob_pimpp_pn)<Prob_pimd_nn){
                               t1code=kPdgProton;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;  s2code=kPdgNeutron; }
	    else{
	                       t1code=kPdgProton;  t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  else { // pi0
            double Prob_pi0d_pn=0.88*ppcnt*(1.-ppcnt); // 2 * .44
            double Prob_pi0pp_pp=.14*ppcnt*ppcnt;
            double Prob_pi0nn_nn=.14*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<Prob_pi0d_pn){
	                       t1code=kPdgNeutron;  t2code=kPdgProton; 
	                        scode=kPdgNeutron;  s2code=kPdgProton;  }
	    else if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<(Prob_pi0d_pn+Prob_pi0pp_pp)){
	                       t1code=kPdgProton;   t2code=kPdgProton; 
	                       scode=kPdgProton;    s2code=kPdgProton;  }
	    else {
	                       t1code=kPdgNeutron;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;   s2code=kPdgNeutron;  }
	  }
	  LOG("HAIntranuke",pINFO) << "choose 2 body absorption, probe, fs = " << pdgc <<"  "<< scode <<"  "<<s2code;
	  // assign proper masses
	  //double M1   = pLib->Find(pdgc) ->Mass();
	  double M2_1 = pLib->Find(t1code)->Mass();
	  double M2_2 = pLib->Find(t2code)->Mass();
	  //double M2   = M2_1 + M2_2;
	  double M3   = pLib->Find(scode) ->Mass();
	  double M4   = pLib->Find(s2code)->Mass();

	  // handle fermi momentum 
	  double E2_1L, E2_2L;
	  TVector3 tP2_1L, tP2_2L;
	  //TLorentzVector dNucl_P4;
	  Target target(ev->TargetNucleus()->Pdg());
	  if(fDoFermi)
	    {
	      target.SetHitNucPdg(t1code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
	      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
	      target.SetHitNucPdg(t2code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
	      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);

	      //dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);
	    }
	  else
	    {
	      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
	      E2_1L = M2_1;

	      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
	      E2_2L = M2_2;
	    }
	  TLorentzVector dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);

	  double E2L = E2_1L + E2_2L;

	  // adjust p to reflect scattering
	  // get random scattering angle
	  double C3CM = fHadroData->IntBounce(p,t1code,scode,fate_hN);
	  
	  if (C3CM<-1.) 
	    {
	      LOG("HAIntranuke", pWARN) << "Inelastic() failed: IntBounce returned bad angle - try again";
	      exceptions::INukeException exception;
	      exception.SetReason("unphysical angle for hN scattering");
	      throw exception;
	      return;
	    }
	  
	  TLorentzVector t4P1L,t4P2L,t4P3L,t4P4L;
	  t4P1L=*p->P4();
	  t4P2L=TLorentzVector(TVector3(tP2_1L+tP2_2L),E2L);

	  double bindE=0.075; // set to fit McKeown data
	  //double bindE=0.0; 

	  // This tries to send a pion and a nucleon pair (M = 1.87xx) to TwoBodyKinematics
	  // and asks it to return two nucleons in return.
	  // This new code should also handle gamma + NN.  
	  bool returncode = false;
	  if(fElasticConfig == 3 || fElasticConfig==4){
	    returncode = utils::intranuke::TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  } else {
	    returncode = utils::intranuke::TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  }

	  if(returncode)
	    {
	      if (pdgc==kPdgPiP || pdgc==kPdgKP) fRemnZ++;
	      if (pdgc==kPdgPiM || pdgc==kPdgKM) fRemnZ--;
	      if (t1code==kPdgProton) fRemnZ--;
	      if (t2code==kPdgProton) fRemnZ--;
	      fRemnA-=2;
	      fRemnP4-=dNucl_P4;

	      // create t particles w/ appropriate momenta, code, and status
	      // Set target's mom to be the mom of the hadron that was cloned
	      GHepParticle* t1 = new GHepParticle(*p);
	      GHepParticle* t2 = new GHepParticle(*p);
	      t1->SetFirstMother(p->FirstMother());
	      t1->SetLastMother(p->LastMother());
	      t2->SetFirstMother(p->FirstMother());
	      t2->SetLastMother(p->LastMother());

	      // adjust p to reflect scattering
	      t1->SetPdgCode(scode);
	      t1->SetMomentum(t4P3L);

	      t2->SetPdgCode(s2code);
	      t2->SetMomentum(t4P4L);

	      t1->SetStatus(kIStStableFinalState);
	      t2->SetStatus(kIStStableFinalState);

	      ev->AddParticle(*t1);
	      ev->AddParticle(*t2);

	      return;
	    }
	  else
	    {
	      LOG("HAIntranuke", pNOTICE) << "Inelastic in hA failed calling TwoBodyKineamtics";
	      exceptions::INukeException exception;
	      exception.SetReason("Pion absorption kinematics through TwoBodyKinematics failed");
	      throw exception;

	    }

	} // end pi d -> N N
      else // multi-nucleon
	{
	  
      // declare some parameters for double gaussian and determine values chosen
      // parameters for proton and pi+, others come from isospin transformations

	  double ns0=0; // mean - sum of nucleons
	  double nd0=0; // mean - difference of nucleons
	  double Sig_ns=0; // std dev - sum
	  double Sig_nd=0; // std dev - diff
      double gam_ns=0; // exponential decay rate (for nucleons)

      if ( pdg::IsNeutronOrProton (pdgc) ) // nucleon probe
	{
	  // antisymmetric about Z=N
	  if (fRemnA-fRemnZ > fRemnZ) 
	    nd0 =  135.227 * TMath::Exp(-7.124*(fRemnA-fRemnZ)/double(fRemnA)) - 2.762;
	  else 
	    nd0 = -135.227 * TMath::Exp(-7.124*        fRemnZ /double(fRemnA)) + 4.914; 

	  Sig_nd = 2.034 + fRemnA * 0.007846;

	  double c1 = 0.041 + ke * 0.0001525;
	  double c2 = -0.003444 - ke * 0.00002324;
//change last factor from 30 to 15 so that gam_ns always larger than 0
//add check to be certain
	  double c3 = 0.064 - ke * 0.000015;  
	  gam_ns = c1 * TMath::Exp(c2*fRemnA) + c3;
	  if(gam_ns<0.002) gam_ns = 0.002;
	  //gam_ns = 10.;
	  LOG("HAIntranuke", pINFO) << "nucleon absorption";
	  LOG("HAIntranuke", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	  LOG("HAIntranuke", pINFO) << "--> gam_ns = " << gam_ns;
	}
      else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	{
	  ns0 = .0001*(1.+ke/250.) * (fRemnA-10)*(fRemnA-10) + 3.5;
	  nd0 = (1.+ke/250.) - ((fRemnA/200.)*(1. + 2.*ke/250.));
	  Sig_ns = (10. + 4. * ke/250.)*TMath::Power(fRemnA/250.,0.9);  //(1. - TMath::Exp(-0.02*fRemnA));
	  Sig_nd = 4*(1 - TMath::Exp(-0.03*ke));
	  LOG("HAIntranuke", pINFO) << "pion absorption";
	  LOG("HAIntranuke", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  LOG("HAIntranuke", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else if (pdgc==kPdgKP || pdgc==kPdgKM) // kaon probe
	{
	  ns0 = (rnd->RndFsi().Rndm()>0.5?3:2);
	  nd0 = 1.;
	  Sig_ns = 0.1;
	  Sig_nd = 0.1;
	  LOG("HAIntranuke", pINFO) << "kaon absorption - set ns, nd later";
	  //	  LOG("HAIntranuke", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else
	{
	  LOG("HAIntranuke", pWARN) << "Inelastic() cannot handle absorption reaction for " << p->Name();
	}

      // account for different isospin
      if (pdgc==kPdgPi0 || pdgc==kPdgNeutron) nd0-=2.;
      if (pdgc==kPdgPiM)                      nd0-=4.;

      int iter=0;    // counter
      int np=0,nn=0; // # of p, # of n
      bool not_done=true;
      double u1 = 0, u2 = 0;

      while (not_done)
	{
	  // infinite loop check
	  if (iter>=100) {
	    LOG("HAIntranuke", pNOTICE) << "Error: could not choose absorption final state";
	    LOG("HAIntranuke", pNOTICE) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	    LOG("HAIntranuke", pNOTICE) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	    LOG("HAIntranuke", pNOTICE) << "--> gam_ns = " << gam_ns;
	    LOG("HAIntranuke", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;
	    exceptions::INukeException exception;
	    exception.SetReason("Absorption choice of # of p,n failed");
	    throw exception;
	  }
	  //here??

	  // Box-Muller transform
	  // Takes two uniform distribution random variables on (0,1]
	  // Creates two normally distributed random variables on (0,inf)

	  u1 = rnd->RndFsi().Rndm(); // uniform random variable 1
	  u2 = rnd->RndFsi().Rndm(); // "                     " 2
	  if (u1==0) u1 = rnd->RndFsi().Rndm();
	  if (u2==0) u2 = rnd->RndFsi().Rndm(); // Just in case

	  // normally distributed random variable   
	  double x2 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Sin(2*kPi*u2);

	  double ns = 0;

	  if ( pdg::IsNeutronOrProton (pdgc) ) //nucleon probe
	    {
	      ns = -TMath::Log(rnd->RndFsi().Rndm())/gam_ns; // exponential random variable
	    }	  
	  if ( pdg::IsKaon (pdgc) ) //charged kaon probe - either 2 or 3 nucleons to stay simple
	    {
	      ns =  (rnd->RndFsi().Rndm()<0.5?2:3);
	    }
	  else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	    {
	      // Pion fit for sum takes for xs*exp((xs-x0)^2 / 2*sig_xs0)
	      // Find random variable by first finding gaussian random variable
	      //   then throwing the value against a linear P.D.F.
	      //
	      // max is the maximum value allowed for the random variable (10 std + mean)
	      // minimum allowed value is 0

	      double max = ns0 + Sig_ns * 10;
	      if(max>fRemnA) max=fRemnA;
	      double x1 = 0;
	      bool not_found = true;
	      int iter2 = 0;

	      while (not_found)
		{
		  // infinite loop check
		  if (iter2>=100)
		    {
		      LOG("HAIntranuke", pNOTICE) << "Error: stuck in random variable loop for ns";
		      LOG("HAIntranuke", pNOTICE) << "--> mean of sum parent distr = " << ns0 << ", Stand dev = " << Sig_ns;
		      LOG("HAIntranuke", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;

		      exceptions::INukeException exception;
		      exception.SetReason("Random number generator for choice of #p,n final state failed - unusual - redo kinematics");
		      throw exception;
		    }

		  // calculate exponential random variable
		  u1 = rnd->RndFsi().Rndm();
		  u2 = rnd->RndFsi().Rndm();
		  if (u1==0) u1 = rnd->RndFsi().Rndm();
		  if (u2==0) u2 = rnd->RndFsi().Rndm();
		  x1 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Cos(2*kPi*u2);  

		  ns = ns0 + Sig_ns * x1;
		  if ( ns>max || ns<0 )                  {iter2++; continue;}
		  else if ( rnd->RndFsi().Rndm() > (ns/max) ) {iter2++; continue;}
		  else {
		    // accept this sum value
		    not_found=false;
		  }
		} //while(not_found)
	    }//else pion

	  double nd = nd0 + Sig_nd * x2; // difference (p-n) for both pion, nucleon probe
	  if (pdgc==kPdgKP)   // special for KP
	    { if (ns==2) nd=0;
	      if (ns>2) nd=1; }

	  np = int((ns+nd)/2.+.5); // Addition of .5 for rounding correction
	  nn = int((ns-nd)/2.+.5);

	  LOG("HAIntranuke", pINFO) << "ns = "<<ns<<", nd = "<<nd<<", np = "<<np<<", nn = "<<nn;
	  //LOG("HAIntranuke", pNOTICE) << "RemA = "<<fRemnA<<", RemZ = "<<fRemnZ<<", probe = "<<pdgc;

	  /*if ((ns+nd)/2. < 0 || (ns-nd)/2. < 0)  {iter++; continue;}
	    else */ 
	  //check for problems befor executing phase space 'decay'
	       if (np < 0 || nn < 0 )                 {iter++; continue;}
          else if (np + nn < 2. )                     {iter++; continue;}
          else if ((np + nn == 2.) &&  pdg::IsNeutronOrProton (pdgc))                     {iter++; continue;}
          else if (np > fRemnZ + ((pdg::IsProton(pdgc) || pdgc==kPdgPiP || pdgc==kPdgKP)?1:0)
		   - ((pdgc==kPdgPiM || pdgc==kPdgKM)?1:0)) {iter++; continue;}
          else if (nn > fRemnA-fRemnZ + ((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)
		   - ((pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)) {iter++; continue;}
	  else { 
	    not_done=false;   //success
	    LOG("HAIntranuke",pINFO) << "success, iter = " << iter << "  np, nn = " << np << "  " << nn; 
	    if (np+nn>86) // too many particles, scale down
	      {
		double frac = 85./double(np+nn);
		np = int(np*frac);
		nn = int(nn*frac);
	      }

	    if (  (np==fRemnZ       +((pdg::IsProton (pdgc)||pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)-(pdgc==kPdgPiM||pdgc==kPdgKM?1:0))
		&&(nn==fRemnA-fRemnZ+((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)-(pdgc==kPdgPiP||pdgc==kPdgKP?1:0)) )
	      { // leave at least one nucleon in the nucleus to prevent excess momentum
		if (rnd->RndFsi().Rndm()<np/(double)(np+nn)) np--;
		else nn--;
	      }

	    LOG("HAIntranuke", pNOTICE) << "Final state chosen; # protons : " 
					<< np << ", # neutrons : " << nn;
	  }
	} //while(not_done)

      // change remnants to reflect probe
      if ( pdgc==kPdgProton || pdgc==kPdgPiP || pdgc==kPdgKP)     fRemnZ++;
      if ( pdgc==kPdgPiM || pdgc==kPdgKM)                         fRemnZ--;
      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA++;

      // PhaseSpaceDecay forbids anything over 18 particles
      //
      // If over 18 particles, split into 5 groups and perform decay on each group
      // Anything over 85 particles reduced to 85 in previous step
      //
      // 4 of the nucleons are used as "probes" as well as original probe,
      // with each one sharing 1/5 of the total incident momentum
      //
      // Note: choosing 5 groups and distributing momentum evenly was arbitrary
      //   Needs to be revised later

      if ((np+nn)>18)
	{
	  // code lists
	  PDGCodeList list0(allow_dup);
	  PDGCodeList list1(allow_dup);
	  PDGCodeList list2(allow_dup);
	  PDGCodeList list3(allow_dup);
	  PDGCodeList list4(allow_dup);
	  PDGCodeList* listar[5] = {&list0, &list1, &list2, &list3, &list4};

	  //set up HadronClusters
	  // simple for now, each (of 5) hadron cluster has 1/5 of mom and KE

       	  double probM = pLib->Find(pdgc)   ->Mass();
	  TVector3 pP3 = p->P4()->Vect() * (1./5.);
	  double probKE = p->P4()->E() -probM;
	  double clusKE = probKE * (1./5.);
	  TLorentzVector clusP4(pP3,clusKE);   //no mass

	  TLorentzVector X4(*p->X4());
	  GHepStatus_t ist = kIStNucleonClusterTarget;

	  int mom = p->FirstMother();

	  GHepParticle * p0 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p1 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p2 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p3 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p4 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);

	  // To conserve 4-momenta
	  //	  fRemnP4 -= probP4 + protP4*np_p + neutP4*(4-np_p) - *p->P4();
	  fRemnP4 -= 5.*clusP4 - *p->P4();

	  for (int i=0;i<(np+nn);i++)
	    {
	      if (i<np)
		{
		  listar[i%5]->push_back(kPdgProton);
		  fRemnZ--;
		}
	      else listar[i%5]->push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  for (int i=0;i<5;i++)
	    {
	      LOG("HAIntranuke", pINFO) << "List" << i << " size: " << listar[i]->size();
	      if (listar[i]->size() <2)
		{
		  exceptions::INukeException exception;
		  exception.SetReason("too few particles for Phase Space decay - try again");
		  throw exception;
		}	  
	    }

	  // commented out to better fit with absorption reactions
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      GHepParticle* p_ar[5] = {cl, p1, p2, p3, p4};
	      for (int i=0;i<5;i++)
		{
		  Target target(ev->TargetNucleus()->Pdg());
		  TVector3 pBuf = p_ar[i]->P4()->Vect();
		  double mBuf = p_ar[i]->Mass();
		  double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  TLorentzVector tSum(pBuf,eBuf); 
		  double mSum = 0.0;
		  vector<int>::const_iterator pdg_iter;
		  for(pdg_iter=++(listar[i]->begin());pdg_iter!=listar[i]->end();++pdg_iter)
		    {
		      target.SetHitNucPdg(*pdg_iter); 
		      fNuclmodel->GenerateNucleon(target);
		      mBuf = pLib->Find(*pdg_iter)->Mass();
		      mSum += mBuf;
		      pBuf = fFermiFac * fNuclmodel->Momentum3();
		      eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		      tSum += TLorentzVector(pBuf,eBuf);
		      fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		    }
		  TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
		  p_ar[i]->SetMomentum(dP4);
		}
		}*/

	  bool success1 = utils::intranuke::PhaseSpaceDecay(ev,p0,*listar[0],fRemnP4,fNucRmvE,kIMdHA);
	  bool success2 = utils::intranuke::PhaseSpaceDecay(ev,p1,*listar[1],fRemnP4,fNucRmvE,kIMdHA);
	  bool success3 = utils::intranuke::PhaseSpaceDecay(ev,p2,*listar[2],fRemnP4,fNucRmvE,kIMdHA);
	  bool success4 = utils::intranuke::PhaseSpaceDecay(ev,p3,*listar[3],fRemnP4,fNucRmvE,kIMdHA);
	  bool success5 = utils::intranuke::PhaseSpaceDecay(ev,p4,*listar[4],fRemnP4,fNucRmvE,kIMdHA);
	  if(success1 && success2 && success3 && success4 && success5)
	    {
	      LOG("HAIntranuke", pINFO)<<"Successful many-body absorption - n>=18";
	    }
	  else 
	    {
	      // try to recover 
	      LOG("HAIntranuke", pWARN) << "PhaseSpace decay fails for HadrCluster- recovery likely incorrect - rethrow event";
	      p->SetStatus(kIStStableFinalState);
	      ev->AddParticle(*p);
	      fRemnA+=np+nn;
	      fRemnZ+=np;
	      if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	      if ( pdgc==kPdgPiM )                         fRemnZ++;
	      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
		/*	      exceptions::INukeException exception;
	      exception.SetReason("Phase space generation of absorption final state failed");
	      throw exception;
		*/
	    }

	  //	  delete cl;
	  delete p0;
	  delete p1;
	  delete p2;
	  delete p3;
	  delete p4;

	}
      else // less than 18 particles pion
	{
	  if (pdgc==kPdgKP)  list.push_back(kPdgKP); //normally conserve strangeness
	  if (pdgc==kPdgKM)  list.push_back(kPdgKM);
	  for (int i=0;i<np;i++)
	    {
	      list.push_back(kPdgProton);
	      fRemnA--;
	      fRemnZ--;
	    }
	  for (int i=0;i<nn;i++)
	    {
	      list.push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  
	  // Library instance for reference
	  //PDGLibrary * pLib = PDGLibrary::Instance();

	  // commented out to better fit with absorption reactions	  
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      Target target(ev->TargetNucleus()->Pdg());
	      TVector3 pBuf = p->P4()->Vect();
	      double mBuf = p->Mass();
	      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
	      TLorentzVector tSum(pBuf,eBuf); 
	      double mSum = 0.0;
	      vector<int>::const_iterator pdg_iter;
	      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
		{
		  target.SetHitNucPdg(*pdg_iter);
		  fNuclmodel->GenerateNucleon(target);
		  mBuf = pLib->Find(*pdg_iter)->Mass();
		  mSum += mBuf;
		  pBuf = fFermiFac * fNuclmodel->Momentum3();
		  eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  tSum += TLorentzVector(pBuf,eBuf);
		  fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		}
	      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
	      p->SetMomentum(dP4);    
	      }*/
	  
	  LOG("HAIntranuke", pDEBUG)
	    << "Remnant nucleus (A,Z) = (" << fRemnA << ", " << fRemnZ << ")";
	  LOG("HAIntranuke", pINFO) << " list size: " << np+nn;
	  if (np+nn <2)
	    {
	      exceptions::INukeException exception;
	      exception.SetReason("too few particles for Phase Space decay - try again");
	      throw exception;
	    }
	  //	  GHepParticle * cl = new GHepParticle(*p);
	  //	  cl->SetPdgCode(kPdgDecayNuclCluster);
	  bool success = utils::intranuke::PhaseSpaceDecay(ev,p,list,fRemnP4,fNucRmvE,kIMdHA);
	  if (success)
	    {
	      LOG ("HAIntranuke",pINFO) << "Successful many-body absorption, n<=18";
	    }
	  else {
	    // recover
	    p->SetStatus(kIStStableFinalState);
	    ev->AddParticle(*p);
	    fRemnA+=np+nn;
	    fRemnZ+=np;
	    if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	    if ( pdgc==kPdgPiM )                         fRemnZ++;
	    if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
	    exceptions::INukeException exception;
	    exception.SetReason("Phase space generation of absorption final state failed");
	    throw exception;
	  }
	}
	} // end multi-nucleon FS
    }
  else // not absorption/pipro
    {
      LOG("HAIntranuke", pWARN) 
	<< "Inelastic() can not handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }
}
//___________________________________________________________________________
bool HAIntranuke::HandleCompoundNucleus(
  GHepRecord* /*ev*/, GHepParticle* /*p*/, int /*mom*/) const
{
  // only relevant for hN mode
  return false;
}
//___________________________________________________________________________
void HAIntranuke::LoadConfig(void)
{

  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData = INukeHadroData::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));           // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE")); // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HAINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HAINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));     // fm
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));

  // report
  LOG("HAIntranuke", pINFO) << "Settings for INTRANUKE mode: " << INukeMode::AsString(kIMdHA);
  LOG("HAIntranuke", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HAIntranuke", pINFO) << "R0          = " << fR0 << " fermi";
  LOG("HAIntranuke", pINFO) << "NR          = " << fNR;
  LOG("HAIntranuke", pINFO) << "DelRPion    = " << fDelRPion;
  LOG("HAIntranuke", pINFO) << "DelRNucleon = " << fDelRNucleon;
  LOG("HAIntranuke", pINFO) << "HadStep     = " << fHadStep << " fermi";
  LOG("HAIntranuke", pINFO) << "EPreEq      = " << fHadStep << " fermi";
  LOG("HAIntranuke", pINFO) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HAIntranuke", pINFO) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HAIntranuke", pINFO) << "FermiFac    = " << fFermiFac;
  LOG("HAIntranuke", pINFO) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HAIntranuke", pINFO) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HAIntranuke", pINFO) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HAIntranuke", pINFO) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> fixedha-20190620/HAIntranuke.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _HA_INTRANUKE_H_
#define _HA_INTRANUKE_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/Intranuke.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData;
class PDGCodeList;

class HAIntranuke : public Intranuke {

friend class IntranukeTester;

public :
  HAIntranuke();
  HAIntranuke(string config);
 ~HAIntranuke();

  void ProcessEventRecord(GHepRecord * event_rec) const;

private:

  void LoadConfig (void);

  void  SimulateHadronicFinalState           (GHepRecord* ev, GHepParticle* p) const;
  void  SimulateHadronicFinalStateKinematics (GHepRecord* ev, GHepParticle* p) const;

  INukeFateHA_t HadronFateHA     (const GHepParticle* p) const;
  void          Inelastic        (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          ElasHA           (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          InelasticHA      (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  double        PiBounce         (void) const;
  double        PnBounce         (void) const;
  double        PiBounceNew      (void) const;
  double        PnBounceNew      (void) const;
  bool          HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const;           

  mutable unsigned int fNumIterations;
};

}      // genie namespace

#endif // _HA_INTRANUKE_H_


==> fixedha-20190620/HAIntranuke2014.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   Major overhaul of the function of each interaction type. Absorption fates
   changed to allow more than 6 particles at a time (up to 85 now). PiPro fates
   now allow the pion to rescatter inside the nucleus, will be changed at a
   later date. HAIntranuke class is now defined as derived from virtual class.
   Intranuke.
 @ Oct 10, 2011 - SD
   Changes to keep reweighting alive.  Add exception handling in ElasHA, InelasticHA,
   and Inelastic.
 @ Jan 24, 2012 - SD
   Add option of doing K+.  
 @ Jan 9, 2015 - SD, NG, TG
   Added 2014 version of INTRANUKE codes (new class) for independent development.
 @ Aug 30, 2016 - SD
   Memory leak fixes - Igor.  
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran
*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>
#include <exception>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/Intranuke2014.h"
#include "HadronTransport/HAIntranuke2014.h"
#include "HadronTransport/INukeHadroData2014.h"
#include "HadronTransport/INukeUtils2014.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke2014;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HA-mode
//___________________________________________________________________________
//___________________________________________________________________________
HAIntranuke2014::HAIntranuke2014() :
Intranuke2014("genie::HAIntranuke2014")
{

}
//___________________________________________________________________________
HAIntranuke2014::HAIntranuke2014(string config) :
Intranuke2014("genie::HAIntranuke2014",config)
{

}
//___________________________________________________________________________
HAIntranuke2014::~HAIntranuke2014()
{

}
//___________________________________________________________________________
void HAIntranuke2014::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HAIntranuke2014", pNOTICE) 
     << "************ Running hA2014 MODE INTRANUKE ************";
  GHepParticle * nuclearTarget = evrec -> TargetNucleus();
  nuclA = nuclearTarget -> A();

  Intranuke2014::ProcessEventRecord(evrec);

  LOG("HAIntranuke2014", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HAIntranuke2014::SimulateHadronicFinalState(
  GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HA mode
//
  // check inputs
  if(!p || !ev) {
     LOG("HAIntranuke2014", pERROR) << "** Null input!";
     return;
  }

  // get particle code and check whether this particle can be handled
  int  pdgc = p->Pdg();
  bool is_gamma   = (pdgc==kPdgGamma);						  
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  bool is_kaon    = (pdgc==kPdgKP || pdgc==kPdgKM);
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_handled = (is_baryon || is_pion || is_kaon || is_gamma); 
  if(!is_handled) {
     LOG("HAIntranuke2014", pERROR) << "** Can not handle particle: " << p->Name();
     return;     
  }

  // select a fate for the input particle
  INukeFateHA_t fate = this->HadronFateHA(p);

  // store the fate
  ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

  if(fate == kIHAFtUndefined) {
     LOG("HAIntranuke2014", pERROR) << "** Couldn't select a fate";
     p->SetStatus(kIStStableFinalState);
     ev->AddParticle(*p);
     return;     
  }
   LOG("HAIntranuke2014", pNOTICE)
     << "Selected "<< p->Name() << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics - repeat till is done (should seldom need >2)
   fNumIterations = 0;
   this->SimulateHadronicFinalStateKinematics(ev,p);
}
//___________________________________________________________________________
void HAIntranuke2014::SimulateHadronicFinalStateKinematics(
  GHepRecord* ev, GHepParticle* p) const
{
  // get stored fate
  INukeFateHA_t fate = (INukeFateHA_t) 
      ev->Particle(p->FirstMother())->RescatterCode();

   LOG("HAIntranuke2014", pINFO)
     << "Generating kinematics for " << p->Name() 
     << " fate: "<< INukeHadroFates::AsString(fate);

  // try to generate kinematics for the selected fate 

  try
  {
     fNumIterations++;
     if (fate == kIHAFtElas)
     { 
        this->ElasHA(ev,p,fate);
     }
     else 
     if (fate == kIHAFtInelas || fate == kIHAFtCEx) 
     {
        this->InelasticHA(ev,p,fate);
     }
     else if (fate == kIHAFtAbs || fate == kIHAFtPiProd)
     {
	  this->Inelastic(ev,p,fate);
     }
  }
  catch(exceptions::INukeException exception)
  {     
    LOG("HAIntranuke2014", pNOTICE)  
	 	        << exception;
    if(fNumIterations <= 100) {
        LOG("HAIntranuke2014", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " - After " << fNumIterations << " tries, still retrying...";
        this->SimulateHadronicFinalStateKinematics(ev,p);
     } else {
        LOG("HAIntranuke2014", pNOTICE)
	   << "Failed attempt to generate kinematics for "
           << p->Name() << " fate: " << INukeHadroFates::AsString(fate)
           << " after " << fNumIterations-1 
           << " attempts. Trying a new fate...";
        this->SimulateHadronicFinalState(ev,p);
     }
  }
}
//___________________________________________________________________________
INukeFateHA_t HAIntranuke2014::HadronFateHA(const GHepParticle * p) const
{
// Select a hadron fate in HA mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HAIntranuke2014", pINFO) 
   << "Selecting hA fate for " << p->Name() << " with KE = " << ke << " MeV";

  // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
   if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

     double frac_cex      = fHadroData2014->FracADep(pdgc, kIHAFtCEx,     ke, nuclA);
     double frac_elas     = fHadroData2014->FracADep(pdgc, kIHAFtElas,    ke, nuclA);
     double frac_inel     = fHadroData2014->FracADep(pdgc, kIHAFtInelas,  ke, nuclA);
     double frac_abs      = fHadroData2014->FracADep(pdgc, kIHAFtAbs,     ke, nuclA);
     double frac_piprod   = fHadroData2014->FracADep(pdgc, kIHAFtPiProd,  ke, nuclA);
     LOG("HAIntranuke2014", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_piprod;
          
       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
                   frac_piprod;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_piprod  )) return kIHAFtPiProd;  // pi prod

       LOG("HAIntranuke2014", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {
      double frac_cex      = fHadroData2014->FracAIndep(pdgc, kIHAFtCEx,    ke);
      double frac_elas     = fHadroData2014->FracAIndep(pdgc, kIHAFtElas,   ke);
      double frac_inel     = fHadroData2014->FracAIndep(pdgc, kIHAFtInelas, ke);
      double frac_abs      = fHadroData2014->FracAIndep(pdgc, kIHAFtAbs,    ke);
      double frac_pipro    = fHadroData2014->FracAIndep(pdgc, kIHAFtPiProd, ke);

       LOG("HAIntranuke2014", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtPiProd)  << "} = " << frac_pipro;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
	           frac_abs      +
	           frac_pipro;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_cex     )) return kIHAFtCEx;     // cex
       if(r < (cf += frac_elas    )) return kIHAFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
       if(r < (cf += frac_pipro   )) return kIHAFtPiProd;  // pi prod 

       LOG("HAIntranuke2014", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
    }
    // handle kaons
    else if (pdgc==kPdgKP || pdgc==kPdgKM) {
       double frac_inel     = fHadroData2014->FracAIndep(pdgc, kIHAFtInelas,  ke);
       double frac_abs      = fHadroData2014->FracAIndep(pdgc, kIHAFtAbs,     ke);

       LOG("HAIntranuke2014", pDEBUG) 
          << "\n frac{" << INukeHadroFates::AsString(kIHAFtInelas)  << "} = " << frac_inel
	  << "\n frac{" << INukeHadroFates::AsString(kIHAFtAbs)     << "} = " << frac_abs;
       // compute total fraction (can be <1 if fates have been switched off)
       double tf =  frac_inel     +  
	 frac_abs;
      double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HAIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif
       double cf=0; // current fraction
       if(r < (cf += frac_inel    )) return kIHAFtInelas;  // inelas
       if(r < (cf += frac_abs     )) return kIHAFtAbs;     // abs
    }
  }//iterations

  return kIHAFtUndefined; 
}
//___________________________________________________________________________
double HAIntranuke2014::PiBounceNew(void) const
{

  // Generates theta in radians for elastic pion-nucleus scattering/
  // Lookup table is based on pi+ 48Ca at 180 MeV, Fig 17 of
  // Freedman, Miller and Henley, Nucl.Phys.A389, 457 (1982)
  // data from K.G.Boyer et al Phys.Rev.C24, 598 (1981)
  
  // Original Intranuke author got dsigma/domega values every 2.5 degrees
  // possibly by running an optical model with parameters from that paper
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good guess for a proton or neutron that starts in the nucleus.
  // 


  /*
    points 0 to 60 degrees
    double dsigmadomega[25] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };
  
    double dsigmadtheta[25] = {0., 1151.1, 1642.8, 2132.3, 2291.2,
			       2447.9, 1951.4, 1417.0, 1074.5, 553.0,
			       318.6, 101.5, 28.3, 10.1, 39.6,
			       68.8, 117.1, 114.6, 88.9, 64.9,
			       48.1, 29.9, 10.3, 0.7, 1.0};
    */

    double angleCDF[25] = {0., 1151.1, 2793.9, 4926.2, 7217.5,
			   9665.4, 11616.8, 13033.8, 14108.3, 14661.4,
			   14980.0, 15081.6, 15109.8, 15120.0, 15159.6,
			   15228.4, 15345.6, 15460.2, 15549.0, 15613.9,
			   15662.0, 15691.9, 15702.2, 15703.0, 15704.0};
    
  int nsteps = 24;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 2.5; // degrees
  double theta = 0.0;
  double bindiff = 0.;
  double rdiff = 0.;
  int i;
  for(i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      bindiff = angleCDF[i] - angleCDF[i-1];
      rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;

  
  LOG("HAIntranuke", pNOTICE)
    << "Generated pi+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}



double HAIntranuke2014::PiBounce(void) const
{
// [adapted from neugen3 intranuke_bounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic pion-nucleus scattering/
// Lookup table is based on Fig 17 of Freedman, Miller and Henley, Nucl.Phys.
// A389, 457 (1982)
//
  const int nprob = 25;
  double degIntoRad = 0.0174533;
  double denom  = 47979.453;
  double rprob[nprob] = {
    5000., 4200., 3000., 2600., 2100., 1800., 1200., 750., 500., 230., 120.,
    35., 9., 3., 11., 18., 29., 27., 20., 14., 10., 6., 2., 0.14, 0.19 };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 2.5*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  for(int i=0; i<60; i++) {
   theta = i+0.5;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
     tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;

  LOG("HAIntranuke2014", pNOTICE)
     << "Generated pi+Aold elastic scattering angle " << theta << " radians " << theta/degIntoRad << " deg";

  return theta;
}

double HAIntranuke2014::PnBounceNew(void) const
{

  // Generates theta in radians for elastic nucleon-nucleus scattering.
  // Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
  // from table (actually Fig. 1) in Adams et al., PRL 1979 v.43 n.6 p.421
  // Guess value at 0-2 deg based on Ni data, same as original code.
  
  // This version re-pulls the polarized p+O16 data from Fig. 1 from nndc.bnl.gov/exfor
  // Plus the original Intranuke author's estimate for below 6 degrees.
  // Interpolates to get dsigma/domega values nearly on the half-degree spots
  // adds data below 6 degrees roughly as the original version (did not find Ni data)
  // transforms dsigma/domega into dsigma/dtheta and then into a theta CDF.
  // The theta CDF might still have a rough off-by-one nature to it.
  // Did this on a spreadsheet, but two transformations kept here as documentation

  // Part of this is windowdressing and bowties and somebody elses' problem field
  // The spirit is to assume a full asymptotic optical model tuned to data
  // is a good starting guess for a proton or neutron that starts in the nucleus.


  /*
  points 0 to 20 deg.  Starting with 913.0 are interpolated from nndc.bnl.gov/exfor
  double dsigdomega[41] = {2400., 2400., 2400., 2350., 2300., 2200., 2000., 1800.,
			   1600., 1400., 1200. 1050. 913.0, 742.6, 544.5, 402.6,
			   296.0, 192.5, 122.4, 77.5, 41.9, 18.2, 6.8, 2.9,
			   2.6, 4.5, 7.2, 9.7, 12.1, 12.4, 11.8, 10.8,
			   10.0, 8.7, 7.3, 5.7, 4.2, 2.7, 1.9, 1.1, 0.6};
  
  The above, multiplied by 2*pi*sin(theta) so convert domega/dtheta.
  double dsigdtheta[41] = {0., 131.6, 263.2, 386.5, 504.3, 603.0, 690.4,
			   701.3, 690.2, 657.1, 632.3, 599.6, 528.2, 416.9, 330.2,
			   258.8, 178.8, 120.3, 80.3, 45.7, 20.8, 8.1, 3.7
			   3.4, 6.2, 10.2, 14.2, 18.3, 19.6, 19.3, 18.1,
			   17.3, 15.5, 13.4, 10.8, 8.2, 5.3, 3.9, 2.3, 1.3};
  */
  
  double angleCDF[41] ={0., 132., 395., 781., 1286., 1889., 2546., 3237.,
			 3928., 4628., 5285., 5918., 6517., 7045., 7462., 7792.,
			 8051., 8230., 8350., 8431., 8476., 8497., 8505., 8509.,
			 8512., 8519., 8529., 8543., 8561., 8581., 8600., 8618.,
			 8636., 8651., 8664., 8675., 8683., 8689., 8693., 8695., 8696.};

  int nsteps = 40;
  
  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();
  r *= angleCDF[nsteps];   // equal to the final bin, index 40 in C++
  double anglesteps = 0.5; // degrees
  double theta = 0.0;
  for(int i = 1; i <= nsteps; i++){
    if(r < angleCDF[i]){
      // simplest linear interpolation
      double bindiff = angleCDF[i] - angleCDF[i-1];
      double rdiff = angleCDF[i] - r;
      theta = anglesteps*((double)i - rdiff/bindiff);
      // and move on
      break;
    }
    // if r is never < CDF, theta will be zero
    // hope this never happens.
  }

  double degIntoRad = 0.0174532925;

  double thetarad = theta * degIntoRad;


  LOG("HAIntranuke", pNOTICE)
    << "Generated N+A elastic scattering angle " << thetarad << " radians " << theta << " deg";

  return thetarad;
  
}

//___________________________________________________________________________
double HAIntranuke2014::PnBounce(void) const
{
// [adapted from neugen3 intranuke_pnbounce.F]
// [is a fortran stub / difficult to understand - needs to be improved]
//
// Generates theta in radians for elastic nucleon-nucleus scattering.
// Use 800 MeV p+O16 as template in same (highly simplified) spirit as pi+A
// from table in Adams et al., PRL 1979. Guess value at 0-2 deg based on Ni
// data.
//
// This actually is not exactly from that table, according to nndc.bnl.gov/exfor
// Like they ran the optical model with parameters, and maybe mis-transcribed the points
// though it it is sorta close.  Maybe from a slightly different data extraction
// However, the input data is supposedly dsigma/dsolidangle
// But we intend to draw from dsigma/dtheta
// Pretty sure this code does not do that.
//  But anyway it produces scatters between 0 and 6.5 degrees, so what.

  const int nprob = 20;
  double degIntoRad = 0.0174533;
  double denom  = 11967.0;
  double rprob[nprob] = {
    2400., 2350., 2200., 2000., 1728., 1261., 713., 312., 106., 35., 
    6., 5., 10., 12., 11., 9., 6., 1., 1., 1. };

  double angles[nprob];
  for(int i=0; i<nprob; i++) angles[i] = 1.0*i;

  RandomGen * rnd = RandomGen::Instance();
  double r = rnd->RndFsi().Rndm();

  double xsum = 0.;
  double theta = 0.;
  double binl  = 0.;
  double binh  = 0.;
  int tj = 0;
  for(int i=0; i< nprob; i++) {
   theta = i+0.5;
   for(int j=0; j < nprob-1; j++) {
     binl = angles[j];
     binh = angles[j+1];
     tj=j;
     if(binl<=theta && binh>=theta) break;
     tj=0;
   }//j
   int itj = tj;
   double tfract = (theta-binl)/2.5;
   double delp   = rprob[itj+1] - rprob[itj];
   xsum += (rprob[itj] + tfract*delp)/denom;
   if(xsum>r) break;
   theta = 0.;
  }//i

  theta *= degIntoRad;

  LOG("HAIntranuke2014", pNOTICE)
     << "Generated N+Aold elastic scattering angle " << theta << " radians" << theta/degIntoRad << " deg";

  return theta;
}
//___________________________________________________________________________
void HAIntranuke2014::ElasHA(
         GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // scatters particle within nucleus, copy of hN code meant to run only once
  // in hA mode

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke2014", pDEBUG)
    << "ElasHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHAFtElas)
    {
      LOG("HAIntranuke2014", pWARN)
	<< "ElasHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // check remnants
  if(fRemnA<0 || fRemnZ<0) // best to stop it here and not try again.
    {
      LOG("HAIntranuke2014", pWARN) << "Invalid Nucleus! : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  double Mp = p->Mass();
  double Mt = 0.;
  if (ev->TargetNucleus()->A()==fRemnA)
    { Mt = PDGLibrary::Instance()->Find(ev->TargetNucleus()->Pdg())->Mass(); }
  else 
    {
      Mt = fRemnP4.M();
    }
  TLorentzVector t4PpL = *p->P4();
  TLorentzVector t4PtL = fRemnP4;
  double C3CM = 0.0;

  // for safety
  assert(fElasticConfig <= 4);

  // calculate scattering angle
  if(fElasticConfig == 0){
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounce());
    else C3CM = TMath::Cos(this->PiBounce());
  } else {
    if(pcode==kPdgNeutron||pcode==kPdgProton) C3CM = TMath::Cos(this->PnBounceNew());
    else C3CM = TMath::Cos(this->PiBounceNew());
  }

  // Config 2 TURN OFF ELASTIC by setting C3CM = 1.0000;
  // the events will be labeled elastic, but are equivalent to noFSI
  // there should be a better way to turn this off, but haven't designed it yet.

  LOG("HAIntranuke2014",pNOTICE) << "Elastic configuration is " << fElasticConfig << " costheta " << C3CM;

  if(fElasticConfig == 2 || fElasticConfig==4){
    // Config 0 is old default.   Config 1 is fixed.  Config 2 is treat as noFSI.
    LOG("HAIntranuke", pNOTICE) << "ElasHA() configured to zero angle scatter, same as noFSI";
    C3CM = 1.0000;
  }
  
  // calculate final 4 momentum of probe
  TLorentzVector t4P3L, t4P4L;

  //Config 0 the top one is the buggy version, use the bottom TwoBodyKinematicsElastic fixed version.
  //Configs 1-3 the bottom one is the fixed version, use that one.
  if(fElasticConfig == 0){
    // This is the originally shipped version of elastic, produces wrong angle distribution.
    if (!utils::intranuke2014::TwoBodyKinematics(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke2014", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  } else {
    // This runs for options 1 (fixed), 2 (Elastic becomes noFSI), and 3 (fixed for inelastic also)
    if (!utils::intranuke2014::TwoBodyKinematicsElastic(Mp,Mt,t4PpL,t4PtL,t4P3L,t4P4L,C3CM,fRemnP4))
      {
	LOG("HAIntranuke2014", pNOTICE) << "ElasHA() failed";
	exceptions::INukeException exception;
	exception.SetReason("TwoBodyKinematics failed in ElasHA");
	throw exception;
      }
  }

  // Update probe particle
  p->SetMomentum(t4P3L);
  p->SetStatus(kIStStableFinalState);

  // Update Remnant nucleus
  fRemnP4 = t4P4L;
  LOG("HAIntranuke2014",pINFO)
    << "C3cm = " << C3CM;
  LOG("HAIntranuke2014",pINFO)
    << "|p3| = " << t4P3L.Vect().Mag()   << ", E3 = " << t4P3L.E() << ",Mp = " << Mp;
  LOG("HAIntranuke2014",pINFO)
    << "|p4| = " << fRemnP4.Vect().Mag() << ", E4 = " << fRemnP4.E() << ",Mt = " << Mt;

  ev->AddParticle(*p);

}
//___________________________________________________________________________
void HAIntranuke2014::InelasticHA(
	GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{
  // charge exch and inelastic - scatters particle within nucleus, hA version
  // each are treated as quasielastic, particle scatters off single nucleon

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke2014", pDEBUG)
    << "InelasticHA() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif
  if(ev->Probe() ) {
    LOG("HAIntranuke2014", pINFO) << " probe KE = " << ev->Probe()->KinE();
  }
  if(fate!=kIHAFtCEx && fate!=kIHAFtInelas)
    {
      LOG("HAIntranuke2014", pWARN)
	<< "InelasticHA() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a hadron fate in HN mode
  INukeFateHN_t h_fate;
  if (fate == kIHAFtCEx) h_fate = kIHNFtCEx;
  else                   h_fate = kIHNFtElas;

  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHAFtCEx)
    {
      if(pcode==kPdgPiP)         {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM)    {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else if(pcode==kPdgPi0)
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
      else if(pcode==kPdgProton) {tcode = kPdgNeutron; scode = kPdgNeutron; s2code = kPdgProton;}
      else if(pcode==kPdgNeutron){tcode = kPdgProton; scode = kPdgProton; s2code = kPdgNeutron;}
      else
	{ LOG("HAIntranuke2014", pWARN) << "InelasticHA() cannot handle fate: " 
				    << INukeHadroFates::AsString(fate)
				    << " for particle " << p->Name();
	  return;
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      //      if(pcode == kPdgKP || pcode == kPdgKM) tcode = kPdgProton;
      scode = pcode;
      s2code = tcode;
    }

  // check remnants
  if ( fRemnA < 1 )    //we've blown nucleus apart, no need to retry anything - exit
    {
      LOG("HAIntranuke2014",pNOTICE) << "InelasticHA() stops : not enough nucleons";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  else if ( fRemnZ + (((pcode==kPdgProton)||(pcode==kPdgPiP))?1:0) - (pcode==kPdgPiM?1:0)
	    < ((( scode==kPdgProton)||( scode==kPdgPiP)) ?1:0) - (scode ==kPdgPiM ?1:0)
	    + (((s2code==kPdgProton)||(s2code==kPdgPiP)) ?1:0) - (s2code==kPdgPiM ?1:0) )
    {
      LOG("HAIntranuke2014",pWARN) << "InelasticHA() failed : too few protons in nucleus";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;         // another extreme case, best strategy is to exit and go to next event
    }

  GHepParticle t(*p);
  t.SetPdgCode(tcode);

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());
  double tM = t.Mass();

  // handle fermi momentum
  if(fDoFermi)
    {
      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3 = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3.Mag2()+ tM*tM);
      t.SetMomentum(TLorentzVector(tP3,tE));
    }
  else
    {
      t.SetMomentum(0,0,0,tM);
    }

  GHepParticle * cl = new GHepParticle(*p); // clone particle, to run IntBounce at proper energy
                                            // calculate energy and momentum using invariant mass
  double pM  = p->Mass();
  double E_p = ((*p->P4() + *t.P4()).Mag2() - tM*tM - pM*pM)/(2.0*tM);
  double P_p = TMath::Sqrt(E_p*E_p - pM*pM);
  cl->SetMomentum(TLorentzVector(P_p,0,0,E_p)); 
                  // momentum doesn't have to be in right direction, only magnitude
  double C3CM = fHadroData2014->IntBounce(cl,tcode,scode,h_fate);
  delete cl;
  if (C3CM<-1.)   // hope this doesn't occur too often - unphysical but we just pass it on
    {
      LOG("HAIntranuke2014", pWARN) << "unphysical angle chosen in InelasicHA - put particle outside nucleus";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }  
    double KE1L = p->KinE();
    double KE2L = t.KinE();
    LOG("HAIntranuke2014",pINFO)
      <<  "  KE1L = " << KE1L << "   " << KE1L << "  KE2L = " << KE2L; 
  GHepParticle  cl1(*p);
  GHepParticle  cl2(t);
  bool success = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						    &cl1,&cl2,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHA); 
  if(success)
    {
      double P3L = TMath::Sqrt(cl1.Px()*cl1.Px() + cl1.Py()*cl1.Py() + cl1.Pz()*cl1.Pz());
      double P4L = TMath::Sqrt(cl2.Px()*cl2.Px() + cl2.Py()*cl2.Py() + cl2.Pz()*cl2.Pz());
      double E3L = cl1.KinE();
      double E4L = cl2.KinE();
      LOG ("HAIntranuke2014",pINFO) << "Successful quasielastic scattering or charge exchange";
      LOG("HAIntranuke",pINFO)
	<< "C3CM = " << C3CM << "\n  P3L, E3L = " 
	<< P3L << "   " << E3L << "  P4L, E4L = "<< P4L << "   " << E4L ;
      if(ev->Probe() ) { LOG("HAIntranuke",pINFO)
	  << "P4L = " << P4L << " ;E4L=  " << E4L << "\n probe KE = " << ev->Probe()->KinE() << "\n";
      }
      if (ev->Probe() && (E3L>ev->Probe()->E()||E4L>ev->Probe()->E()))  //is this redundant?
	{
	  exceptions::INukeException exception;
	  exception.SetReason("TwoBodyCollison gives KE> probe KE in hA simulation");
	  throw exception;
	}
      ev->AddParticle(cl1);
      ev->AddParticle(cl2);

      LOG("HAIntranuke2014", pDEBUG) << "Nucleus : (A,Z) = ("<<fRemnA<<','<<fRemnZ<<')';
    } else
    {
      exceptions::INukeException exception;
      exception.SetReason("TwoBodyCollison failed in hA simulation");
      throw exception;
    }
  
}
//___________________________________________________________________________
void HAIntranuke2014::Inelastic(
          GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const
{

  // Aaron Meyer (05/25/10)
  //
  // Called to handle all absorption and pi production reactions
  //
  // Nucleons -> Reaction approximated by exponential decay in p+n (sum) space,
  //   gaussian in p-n (difference) space
  //   -fit to hN simulations p C, Fe, Pb at 200, 800 MeV
  //   -get n from isospin, np-nn smaller by 2
  // Pions    -> Reaction approximated with a modified gaussian in p+n space,
  //   normal gaussian in p-n space
  //   -based on fits to multiplicity distributions of hN model
  //   for pi+ C, Fe, Pb at 250, 500 MeV
  //   -fit sum and diff of nn, np to Gaussian
  //   -get pi0 from isospin, np-nn smaller by 2
  //   -get pi- from isospin, np-nn smaller by 4
  //   -add 2-body absorption to better match McKeown data
  // Kaons    -> no guidance, use same code as pions.
  //
  // Normally distributed random number generated using Box-Muller transformation
  //
  // Pion production reactions rescatter pions in nucleus, otherwise unchanged from
  //   older versions of GENIE
  //

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HAIntranuke2014", pDEBUG) 
      << "Inelastic() is invoked for a : " << p->Name() 
      << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // only absorption/pipro fates allowed
  if (fate == kIHAFtPiProd) {

      GHepParticle s1(*p);
      GHepParticle s2(*p);
      GHepParticle s3(*p);

      bool success = utils::intranuke2014::PionProduction(
         ev,p,&s1,&s2,&s3,fRemnA,fRemnZ,fRemnP4, fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel);

      if (success){
	LOG ("HAIntranuke2014",pINFO) << " successful pion production fate";
	// set status of particles and conserve charge/baryon number
	s1.SetStatus(kIStStableFinalState);  //should be redundant
	//	  if (pdg::IsPion(s2->Pdg())) s2->SetStatus(kIStHadronInTheNucleus);
	s2.SetStatus(kIStStableFinalState);
	//	  if (pdg::IsPion(s3->Pdg())) s3->SetStatus(kIStHadronInTheNucleus);
	s3.SetStatus(kIStStableFinalState);
	
	ev->AddParticle(s1);
	ev->AddParticle(s2);
	ev->AddParticle(s3);
	
	return;
      }
      else {
	LOG("HAIntranuke2014", pNOTICE) << "Error: could not create pion production final state";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction kinematics failed - retry kinematics");
	throw exception;
      }
  }

  else if (fate==kIHAFtAbs)   
//  tuned for pions - mixture of 2-body and many-body
//   use same for kaons as there is no guidance
    {
      // Instances for reference
      PDGLibrary * pLib = PDGLibrary::Instance();
      RandomGen * rnd = RandomGen::Instance();

      double ke = p->KinE() / units::MeV;
      int pdgc = p->Pdg();

      if (fRemnA<2)
      {
	  LOG("HAIntranuke2014", pNOTICE) << "stop  propagation - could not create absorption final state: too few particles";
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
      }
      if (fRemnZ<1 && (pdgc==kPdgPiM || pdgc==kPdgKM))
      {
	LOG("HAIntranuke2014", pNOTICE) << "stop propagation - could not create absorption final state: Pi- or K- cannot be absorbed by only neutrons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }
      if (fRemnA-fRemnZ<1 && (pdgc==kPdgPiP || pdgc==kPdgKP))
      {
	LOG("HAIntranuke2014", pINFO) << "stop propagation - could not create absorption final state: Pi+ or K+ cannot be absorbed by only protons";
	p->SetStatus(kIStStableFinalState);
	ev->AddParticle(*p);
	return;
      }

      // for now, empirical split between multi-nucleon absorption and pi d -> N N
      //
      // added 03/21/11 - Aaron Meyer
      //
      if (pdg::IsPion(pdgc) && rnd->RndFsi().Rndm()<1.14*(.903-0.00189*fRemnA)*(1.35-0.00467*ke))
	{  // pi d -> N N, probability determined empirically with McKeown data

	  INukeFateHN_t fate_hN=kIHNFtAbs;
	  int t1code,t2code,scode,s2code;
	  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

	  // choose target nucleon
	  // -- fates weighted by values from Engel, Mosel...
	  if (pdgc==kPdgPiP) { 
            double Prob_pipd_pp=2.*ppcnt*(1.-ppcnt);
            double Prob_pipnn_pn=.083*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pipd_pp+Prob_pipnn_pn)<Prob_pipd_pp){
	                       t1code=kPdgNeutron; t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgProton;}
	    else{
	                       t1code=kPdgNeutron; t2code=kPdgNeutron; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  if (pdgc==kPdgPiM) { 
            double Prob_pimd_nn=2.*ppcnt*(1.-ppcnt);
            double Prob_pimpp_pn=.083*ppcnt*ppcnt;
	    if (rnd->RndFsi().Rndm()*(Prob_pimd_nn+Prob_pimpp_pn)<Prob_pimd_nn){
                               t1code=kPdgProton;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;  s2code=kPdgNeutron; }
	    else{
	                       t1code=kPdgProton;  t2code=kPdgProton; 
	                       scode=kPdgProton;   s2code=kPdgNeutron;}
	  }
	  else { // pi0
            double Prob_pi0d_pn=0.88*ppcnt*(1.-ppcnt); // 2 * .44
            double Prob_pi0pp_pp=.14*ppcnt*ppcnt;
            double Prob_pi0nn_nn=.14*(1.-ppcnt)*(1.-ppcnt);
	    if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<Prob_pi0d_pn){
	                       t1code=kPdgNeutron;  t2code=kPdgProton; 
	                        scode=kPdgNeutron;  s2code=kPdgProton;  }
	    else if (rnd->RndFsi().Rndm()*(Prob_pi0d_pn+Prob_pi0pp_pp+Prob_pi0nn_nn)<(Prob_pi0d_pn+Prob_pi0pp_pp)){
	                       t1code=kPdgProton;   t2code=kPdgProton; 
	                       scode=kPdgProton;    s2code=kPdgProton;  }
	    else {
	                       t1code=kPdgNeutron;  t2code=kPdgNeutron; 
	                       scode=kPdgNeutron;   s2code=kPdgNeutron;  }
	  }
	  LOG("HAIntranuke2014",pINFO) << "choose 2 body absorption, probe, fs = " << pdgc <<"  "<< scode <<"  "<<s2code;
	  // assign proper masses
	  //double M1   = pLib->Find(pdgc) ->Mass();
	  double M2_1 = pLib->Find(t1code)->Mass();
	  double M2_2 = pLib->Find(t2code)->Mass();
	  //double M2   = M2_1 + M2_2;
	  double M3   = pLib->Find(scode) ->Mass();
	  double M4   = pLib->Find(s2code)->Mass();

	  // handle fermi momentum 
	  double E2_1L, E2_2L;
	  TVector3 tP2_1L, tP2_2L;
	  //TLorentzVector dNucl_P4;
	  Target target(ev->TargetNucleus()->Pdg());
	  if(fDoFermi)
	    {
	      target.SetHitNucPdg(t1code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
	      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
	      target.SetHitNucPdg(t2code);
	      fNuclmodel->GenerateNucleon(target);
	      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
	      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);

	      //dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);
	    }
	  else
	    {
	      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
	      E2_1L = M2_1;

	      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
	      E2_2L = M2_2;
	    }
	  TLorentzVector dNucl_P4=TLorentzVector(tP2_1L+tP2_2L,E2_1L+E2_2L);

	  double E2L = E2_1L + E2_2L;

	  // adjust p to reflect scattering
	  // get random scattering angle
	  double C3CM = fHadroData2014->IntBounce(p,t1code,scode,fate_hN);
	  if (C3CM<-1.) 
	    {
	      LOG("HAIntranuke2014", pWARN) << "Inelastic() failed: IntBounce returned bad angle - try again";
	      exceptions::INukeException exception;
	      exception.SetReason("unphysical angle for hN scattering");
	      throw exception;
	      return;
	    }

	  TLorentzVector t4P1L,t4P2L,t4P3L,t4P4L;
	  t4P1L=*p->P4();
	  t4P2L=TLorentzVector(TVector3(tP2_1L+tP2_2L),E2L);
	  double bindE=0.075; // set to fit McKeown data
	  //double bindE=0.0;

	  // This tries to send a pion and a nucleon pair (M = 1.87xx) to TwoBodyKinematics
	  // and asks it to return two nucleons in return.
	  // This new code should also handle gamma + NN.  
	  bool returncode = false;
	  if(fElasticConfig == 3 || fElasticConfig==4){
	    returncode = utils::intranuke2014::TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  } else {
	    returncode = utils::intranuke2014::TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,fRemnP4,bindE);
	  }

	  if(returncode){
	      if (pdgc==kPdgPiP || pdgc==kPdgKP) fRemnZ++;
	      if (pdgc==kPdgPiM || pdgc==kPdgKM) fRemnZ--;
	      if (t1code==kPdgProton) fRemnZ--;
	      if (t2code==kPdgProton) fRemnZ--;
	      fRemnA-=2;

	      fRemnP4-=dNucl_P4;

	      // create t particles w/ appropriate momenta, code, and status
	      // Set target's mom to be the mom of the hadron that was cloned
	      GHepParticle* t1 = new GHepParticle(*p);
	      GHepParticle* t2 = new GHepParticle(*p);
	      t1->SetFirstMother(p->FirstMother());
	      t1->SetLastMother(p->LastMother());
	      t2->SetFirstMother(p->FirstMother());
	      t2->SetLastMother(p->LastMother());

	      // adjust p to reflect scattering
	      t1->SetPdgCode(scode);
	      t1->SetMomentum(t4P3L);

	      t2->SetPdgCode(s2code);
	      t2->SetMomentum(t4P4L);

	      t1->SetStatus(kIStStableFinalState);
	      t2->SetStatus(kIStStableFinalState);

	      ev->AddParticle(*t1);
	      ev->AddParticle(*t2);

	      return;
	    }
	  else
	    {
	      LOG("HAIntranuke2014", pNOTICE) << "Inelastic in hA failed calling TwoBodyKineamtics";
	      exceptions::INukeException exception;
	      exception.SetReason("Pion absorption kinematics through TwoBodyKinematics failed");
	      throw exception;

	    }

	} // end pi d -> N N
      else // multi-nucleon
	{
	  
      // declare some parameters for double gaussian and determine values chosen
      // parameters for proton and pi+, others come from isospin transformations

	  double ns0=0; // mean - sum of nucleons
	  double nd0=0; // mean - difference of nucleons
	  double Sig_ns=0; // std dev - sum
	  double Sig_nd=0; // std dev - diff
      double gam_ns=0; // exponential decay rate (for nucleons)

      if ( pdg::IsNeutronOrProton (pdgc) ) // nucleon probe
	{
	  // antisymmetric about Z=N
	  if (fRemnA-fRemnZ > fRemnZ) 
	    nd0 =  135.227 * TMath::Exp(-7.124*(fRemnA-fRemnZ)/double(fRemnA)) - 2.762;
	  else 
	    nd0 = -135.227 * TMath::Exp(-7.124*        fRemnZ /double(fRemnA)) + 4.914; 

	  Sig_nd = 2.034 + fRemnA * 0.007846;

	  double c1 = 0.041 + ke * 0.0001525;
	  double c2 = -0.003444 - ke * 0.00002324;
//change last factor from 30 to 15 so that gam_ns always larger than 0
//add check to be certain
	  double c3 = 0.064 - ke * 0.000015;  
	  gam_ns = c1 * TMath::Exp(c2*fRemnA) + c3;
	  if(gam_ns<0.002) gam_ns = 0.002;
	  //gam_ns = 10.;
	  LOG("HAIntranuke2014", pINFO) << "nucleon absorption";
	  LOG("HAIntranuke2014", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke2014", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	  LOG("HAIntranuke2014", pINFO) << "--> gam_ns = " << gam_ns;
	}
      else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	{
	  ns0 = .0001*(1.+ke/250.) * (fRemnA-10)*(fRemnA-10) + 3.5;
	  nd0 = (1.+ke/250.) - ((fRemnA/200.)*(1. + 2.*ke/250.));
	  Sig_ns = (10. + 4. * ke/250.)*TMath::Power(fRemnA/250.,0.9);  //(1. - TMath::Exp(-0.02*fRemnA));
	  Sig_nd = 4*(1 - TMath::Exp(-0.03*ke));
	  LOG("HAIntranuke2014", pINFO) << "pion absorption";
	  LOG("HAIntranuke2014", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  LOG("HAIntranuke2014", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else if (pdgc==kPdgKP || pdgc==kPdgKM) // kaon probe
	{
	  ns0 = (rnd->RndFsi().Rndm()>0.5?3:2);
	  nd0 = 1.;
	  Sig_ns = 0.1;
	  Sig_nd = 0.1;
	  LOG("HAIntranuke2014", pINFO) << "kaon absorption - set ns, nd later";
	  //	  LOG("HAIntranuke2014", pINFO) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	  //	  LOG("HAIntranuke2014", pINFO) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	}
      else
	{
	  LOG("HAIntranuke2014", pWARN) << "Inelastic() cannot handle absorption reaction for " << p->Name();
	}

      // account for different isospin
      if (pdgc==kPdgPi0 || pdgc==kPdgNeutron) nd0-=2.;
      if (pdgc==kPdgPiM)                      nd0-=4.;

      int iter=0;    // counter
      int np=0,nn=0; // # of p, # of n
      bool not_done=true;
      double u1 = 0, u2 = 0;

      while (not_done)
	{
	  // infinite loop check
	  if (iter>=100) {
	    LOG("HAIntranuke2014", pNOTICE) << "Error: could not choose absorption final state";
	    LOG("HAIntranuke2014", pNOTICE) << "--> mean diff distr = " << nd0 << ", stand dev = " << Sig_nd;
	    LOG("HAIntranuke2014", pNOTICE) << "--> mean sum distr = " << ns0 << ", Stand dev = " << Sig_ns;
	    LOG("HAIntranuke2014", pNOTICE) << "--> gam_ns = " << gam_ns;
	    LOG("HAIntranuke2014", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;
	    exceptions::INukeException exception;
	    exception.SetReason("Absorption choice of # of p,n failed");
	    throw exception;
	  }
	  //here??

	  // Box-Muller transform
	  // Takes two uniform distribution random variables on (0,1]
	  // Creates two normally distributed random variables on (0,inf)

	  u1 = rnd->RndFsi().Rndm(); // uniform random variable 1
	  u2 = rnd->RndFsi().Rndm(); // "                     " 2
	  if (u1==0) u1 = rnd->RndFsi().Rndm();
	  if (u2==0) u2 = rnd->RndFsi().Rndm(); // Just in case

	  // normally distributed random variable   
	  double x2 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Sin(2*kPi*u2);

	  double ns = 0;

	  if ( pdg::IsNeutronOrProton (pdgc) ) //nucleon probe
	    {
	      ns = -TMath::Log(rnd->RndFsi().Rndm())/gam_ns; // exponential random variable
	    }	  
	  if ( pdg::IsKaon (pdgc) ) //charged kaon probe - either 2 or 3 nucleons to stay simple
	    {
	      ns =  (rnd->RndFsi().Rndm()<0.5?2:3);
	    }
	  else if ( pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) //pion probe
	    {
	      // Pion fit for sum takes for xs*exp((xs-x0)^2 / 2*sig_xs0)
	      // Find random variable by first finding gaussian random variable
	      //   then throwing the value against a linear P.D.F.
	      //
	      // max is the maximum value allowed for the random variable (10 std + mean)
	      // minimum allowed value is 0

	      double max = ns0 + Sig_ns * 10;
	      if(max>fRemnA) max=fRemnA;
	      double x1 = 0;
	      bool not_found = true;
	      int iter2 = 0;

	      while (not_found)
		{
		  // infinite loop check
		  if (iter2>=100)
		    {
		      LOG("HAIntranuke2014", pNOTICE) << "Error: stuck in random variable loop for ns";
		      LOG("HAIntranuke2014", pNOTICE) << "--> mean of sum parent distr = " << ns0 << ", Stand dev = " << Sig_ns;
		      LOG("HAIntranuke2014", pNOTICE) << "--> A = " << fRemnA << ", Z = " << fRemnZ << ", Energy = " << ke;

		      exceptions::INukeException exception;
		      exception.SetReason("Random number generator for choice of #p,n final state failed - unusual - redo kinematics");
		      throw exception;
		    }

		  // calculate exponential random variable
		  u1 = rnd->RndFsi().Rndm();
		  u2 = rnd->RndFsi().Rndm();
		  if (u1==0) u1 = rnd->RndFsi().Rndm();
		  if (u2==0) u2 = rnd->RndFsi().Rndm();
		  x1 = TMath::Sqrt(-2*TMath::Log(u1))*TMath::Cos(2*kPi*u2);  

		  ns = ns0 + Sig_ns * x1;
		  if ( ns>max || ns<0 )                  {iter2++; continue;}
		  else if ( rnd->RndFsi().Rndm() > (ns/max) ) {iter2++; continue;}
		  else {
		    // accept this sum value
		    not_found=false;
		  }
		} //while(not_found)
	    }//else pion

	  double nd = nd0 + Sig_nd * x2; // difference (p-n) for both pion, nucleon probe
	  if (pdgc==kPdgKP)   // special for KP
	    { if (ns==2) nd=0;
	      if (ns>2) nd=1; }

	  np = int((ns+nd)/2.+.5); // Addition of .5 for rounding correction
	  nn = int((ns-nd)/2.+.5);

	  LOG("HAIntranuke2014", pINFO) << "ns = "<<ns<<", nd = "<<nd<<", np = "<<np<<", nn = "<<nn;
	  //LOG("HAIntranuke2014", pNOTICE) << "RemA = "<<fRemnA<<", RemZ = "<<fRemnZ<<", probe = "<<pdgc;

	  /*if ((ns+nd)/2. < 0 || (ns-nd)/2. < 0)  {iter++; continue;}
	    else */ 
	  //check for problems befor executing phase space 'decay'
	       if (np < 0 || nn < 0 )                 {iter++; continue;}
          else if (np + nn < 2. )                     {iter++; continue;}
          else if ((np + nn == 2.) &&  pdg::IsNeutronOrProton (pdgc))                     {iter++; continue;}
          else if (np > fRemnZ + ((pdg::IsProton(pdgc) || pdgc==kPdgPiP || pdgc==kPdgKP)?1:0)
		   - ((pdgc==kPdgPiM || pdgc==kPdgKM)?1:0)) {iter++; continue;}
          else if (nn > fRemnA-fRemnZ + ((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)
		   - ((pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)) {iter++; continue;}
	  else { 
	    not_done=false;   //success
	    LOG("HAIntranuke2014",pINFO) << "success, iter = " << iter << "  np, nn = " << np << "  " << nn; 
	    if (np+nn>86) // too many particles, scale down
	      {
		double frac = 85./double(np+nn);
		np = int(np*frac);
		nn = int(nn*frac);
	      }

	    if (  (np==fRemnZ       +((pdg::IsProton (pdgc)||pdgc==kPdgPiP||pdgc==kPdgKP)?1:0)-(pdgc==kPdgPiM||pdgc==kPdgKM?1:0))
		&&(nn==fRemnA-fRemnZ+((pdg::IsNeutron(pdgc)||pdgc==kPdgPiM||pdgc==kPdgKM)?1:0)-(pdgc==kPdgPiP||pdgc==kPdgKP?1:0)) )
	      { // leave at least one nucleon in the nucleus to prevent excess momentum
		if (rnd->RndFsi().Rndm()<np/(double)(np+nn)) np--;
		else nn--;
	      }

	    LOG("HAIntranuke2014", pNOTICE) << "Final state chosen; # protons : " 
					<< np << ", # neutrons : " << nn;
	  }
	} //while(not_done)

      // change remnants to reflect probe
      if ( pdgc==kPdgProton || pdgc==kPdgPiP || pdgc==kPdgKP)     fRemnZ++;
      if ( pdgc==kPdgPiM || pdgc==kPdgKM)                         fRemnZ--;
      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA++;

      // PhaseSpaceDecay forbids anything over 18 particles
      //
      // If over 18 particles, split into 5 groups and perform decay on each group
      // Anything over 85 particles reduced to 85 in previous step
      //
      // 4 of the nucleons are used as "probes" as well as original probe,
      // with each one sharing 1/5 of the total incident momentum
      //
      // Note: choosing 5 groups and distributing momentum evenly was arbitrary
      //   Needs to be revised later

      if ((np+nn)>18)
	{
	  // code lists
	  PDGCodeList list0(allow_dup);
	  PDGCodeList list1(allow_dup);
	  PDGCodeList list2(allow_dup);
	  PDGCodeList list3(allow_dup);
	  PDGCodeList list4(allow_dup);
	  PDGCodeList* listar[5] = {&list0, &list1, &list2, &list3, &list4};

	  //set up HadronClusters
	  // simple for now, each (of 5) hadron cluster has 1/5 of mom and KE

       	  double probM = pLib->Find(pdgc)   ->Mass();
	  TVector3 pP3 = p->P4()->Vect() * (1./5.);
	  double probKE = p->P4()->E() -probM;
	  double clusKE = probKE * (1./5.);
	  TLorentzVector clusP4(pP3,clusKE);   //no mass

	  TLorentzVector X4(*p->X4());
	  GHepStatus_t ist = kIStNucleonClusterTarget;

	  int mom = p->FirstMother();

	  GHepParticle * p0 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p1 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p2 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p3 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);
	  GHepParticle * p4 = new GHepParticle(kPdgCompNuclCluster,ist, mom,-1,-1,-1,clusP4,X4);

	  // To conserve 4-momenta
	  //	  fRemnP4 -= probP4 + protP4*np_p + neutP4*(4-np_p) - *p->P4();
	  fRemnP4 -= 5.*clusP4 - *p->P4();

	  for (int i=0;i<(np+nn);i++)
	    {
	      if (i<np)
		{
		  listar[i%5]->push_back(kPdgProton);
		  fRemnZ--;
		}
	      else listar[i%5]->push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  for (int i=0;i<5;i++)
	    {
	      LOG("HAIntranuke2014", pINFO) << "List" << i << " size: " << listar[i]->size();
	      if (listar[i]->size() <2)
		{
		  exceptions::INukeException exception;
		  exception.SetReason("too few particles for Phase Space decay - try again");
		  throw exception;
		}	  
	    }

	  // commented out to better fit with absorption reactions
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      GHepParticle* p_ar[5] = {cl, p1, p2, p3, p4};
	      for (int i=0;i<5;i++)
		{
		  Target target(ev->TargetNucleus()->Pdg());
		  TVector3 pBuf = p_ar[i]->P4()->Vect();
		  double mBuf = p_ar[i]->Mass();
		  double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  TLorentzVector tSum(pBuf,eBuf); 
		  double mSum = 0.0;
		  vector<int>::const_iterator pdg_iter;
		  for(pdg_iter=++(listar[i]->begin());pdg_iter!=listar[i]->end();++pdg_iter)
		    {
		      target.SetHitNucPdg(*pdg_iter); 
		      fNuclmodel->GenerateNucleon(target);
		      mBuf = pLib->Find(*pdg_iter)->Mass();
		      mSum += mBuf;
		      pBuf = fFermiFac * fNuclmodel->Momentum3();
		      eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		      tSum += TLorentzVector(pBuf,eBuf);
		      fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		    }
		  TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
		  p_ar[i]->SetMomentum(dP4);
		}
		}*/

	  bool success1 = utils::intranuke2014::PhaseSpaceDecay(ev,p0,*listar[0],fRemnP4,fNucRmvE,kIMdHA);
	  bool success2 = utils::intranuke2014::PhaseSpaceDecay(ev,p1,*listar[1],fRemnP4,fNucRmvE,kIMdHA);
	  bool success3 = utils::intranuke2014::PhaseSpaceDecay(ev,p2,*listar[2],fRemnP4,fNucRmvE,kIMdHA);
	  bool success4 = utils::intranuke2014::PhaseSpaceDecay(ev,p3,*listar[3],fRemnP4,fNucRmvE,kIMdHA);
	  bool success5 = utils::intranuke2014::PhaseSpaceDecay(ev,p4,*listar[4],fRemnP4,fNucRmvE,kIMdHA);
	  if(success1 && success2 && success3 && success4 && success5)
	    {
	      LOG("HAIntranuke2014", pINFO)<<"Successful many-body absorption - n>=18";
	    }
	  else 
	    {
	      // try to recover 
	      LOG("HAIntranuke2014", pWARN) << "PhaseSpace decay fails for HadrCluster- recovery likely incorrect - rethrow event";
	      p->SetStatus(kIStStableFinalState);
	      ev->AddParticle(*p);
	      fRemnA+=np+nn;
	      fRemnZ+=np;
	      if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	      if ( pdgc==kPdgPiM )                         fRemnZ++;
	      if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
		/*	      exceptions::INukeException exception;
	      exception.SetReason("Phase space generation of absorption final state failed");
	      throw exception;
		*/
	    }

	  //	  delete cl;
	  delete p0;
	  delete p1;
	  delete p2;
	  delete p3;
	  delete p4;

	}
      else // less than 18 particles pion
	{
	  if (pdgc==kPdgKP)  list.push_back(kPdgKP); //normally conserve strangeness
	  if (pdgc==kPdgKM)  list.push_back(kPdgKM);
	  for (int i=0;i<np;i++)
	    {
	      list.push_back(kPdgProton);
	      fRemnA--;
	      fRemnZ--;
	    }
	  for (int i=0;i<nn;i++)
	    {
	      list.push_back(kPdgNeutron);
	      fRemnA--;
	    }
	  
	  // Library instance for reference
	  //PDGLibrary * pLib = PDGLibrary::Instance();

	  // commented out to better fit with absorption reactions	  
	  // Add the fermi energy of the nucleons to the phase space
	  /*if(fDoFermi)
	    {  
	      Target target(ev->TargetNucleus()->Pdg());
	      TVector3 pBuf = p->P4()->Vect();
	      double mBuf = p->Mass();
	      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
	      TLorentzVector tSum(pBuf,eBuf); 
	      double mSum = 0.0;
	      vector<int>::const_iterator pdg_iter;
	      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
		{
		  target.SetHitNucPdg(*pdg_iter);
		  fNuclmodel->GenerateNucleon(target);
		  mBuf = pLib->Find(*pdg_iter)->Mass();
		  mSum += mBuf;
		  pBuf = fFermiFac * fNuclmodel->Momentum3();
		  eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
		  tSum += TLorentzVector(pBuf,eBuf);
		  fRemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
		}
	      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
	      p->SetMomentum(dP4);    
	      }*/
	  
	  LOG("HAIntranuke2014", pDEBUG)
	    << "Remnant nucleus (A,Z) = (" << fRemnA << ", " << fRemnZ << ")";
	  LOG("HAIntranuke2014", pINFO) << " list size: " << np+nn;
	  if (np+nn <2)
	    {
	      exceptions::INukeException exception;
	      exception.SetReason("too few particles for Phase Space decay - try again");
	      throw exception;
	    }
	  //	  GHepParticle * cl = new GHepParticle(*p);
	  //	  cl->SetPdgCode(kPdgDecayNuclCluster);
	  bool success = utils::intranuke2014::PhaseSpaceDecay(ev,p,list,fRemnP4,fNucRmvE,kIMdHA);
	  if (success)
	    {
	      LOG ("HAIntranuke2014",pINFO) << "Successful many-body absorption, n<=18";
	    }
	  else {
	    // recover
	    p->SetStatus(kIStStableFinalState);
	    ev->AddParticle(*p);
	    fRemnA+=np+nn;
	    fRemnZ+=np;
	    if ( pdgc==kPdgProton || pdgc==kPdgPiP )     fRemnZ--;
	    if ( pdgc==kPdgPiM )                         fRemnZ++;
	    if ( pdg::IsNeutronOrProton (pdgc) )         fRemnA--;	
	    exceptions::INukeException exception;
	    exception.SetReason("Phase space generation of absorption final state failed");
	    throw exception;
	  }
	}
	} // end multi-nucleon FS
    }
  else // not absorption/pipro
    {
      LOG("HAIntranuke2014", pWARN) 
	<< "Inelastic() can not handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }
}
//___________________________________________________________________________
int HAIntranuke2014::HandleCompoundNucleus(
  GHepRecord* /*ev*/, GHepParticle* /*p*/, int /*mom*/) const
{
  // only relevant for hN mode
  return false;
}
//___________________________________________________________________________
void HAIntranuke2014::LoadConfig(void)
{

  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData2014 = INukeHadroData2014::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));           // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE")); // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HAINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HAINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));     // fm
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));

  // report
  LOG("HAIntranuke2014", pINFO) << "Settings for INTRANUKE mode: " << INukeMode::AsString(kIMdHA);
  LOG("HAIntranuke2014", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HAIntranuke2014", pINFO) << "R0          = " << fR0 << " fermi";
  LOG("HAIntranuke2014", pINFO) << "NR          = " << fNR;
  LOG("HAIntranuke2014", pINFO) << "DelRPion    = " << fDelRPion;
  LOG("HAIntranuke2014", pINFO) << "DelRNucleon = " << fDelRNucleon;
  LOG("HAIntranuke2014", pINFO) << "HadStep     = " << fHadStep << " fermi";
  LOG("HAIntranuke2014", pINFO) << "EPreEq      = " << fHadStep << " fermi";
  LOG("HAIntranuke2014", pINFO) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HAIntranuke2014", pINFO) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HAIntranuke2014", pINFO) << "FermiFac    = " << fFermiFac;
  LOG("HAIntranuke2014", pINFO) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HAIntranuke2014", pINFO) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HAIntranuke2014", pINFO) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HAIntranuke2014", pINFO) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> fixedha-20190620/HAIntranuke2014.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _HA_INTRANUKE_2014_H_
#define _HA_INTRANUKE_2014_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/Intranuke2014.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData2014;
class PDGCodeList;

class HAIntranuke2014 : public Intranuke2014 {

friend class IntranukeTester;

public :
  HAIntranuke2014();
  HAIntranuke2014(string config);
 ~HAIntranuke2014();

  void ProcessEventRecord(GHepRecord * event_rec) const;

private:

  void LoadConfig (void);

  void  SimulateHadronicFinalState           (GHepRecord* ev, GHepParticle* p) const;
  void  SimulateHadronicFinalStateKinematics (GHepRecord* ev, GHepParticle* p) const;

  INukeFateHA_t HadronFateHA     (const GHepParticle* p) const;
  void          Inelastic        (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          ElasHA           (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  void          InelasticHA      (GHepRecord* ev, GHepParticle* p, INukeFateHA_t fate) const;
  double        PiBounce         (void) const;
  double        PnBounce         (void) const;
  double        PiBounceNew      (void) const;
  double        PnBounceNew      (void) const;
  int           HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const;           

  mutable int nuclA;     ///< value of A for the target nucleus in hA mode
  mutable unsigned int fNumIterations;
};

}      // genie namespace

#endif // _HA_INTRANUKE_2014_H_


==> fixedha-20190620/HNIntranuke.cxx <==

//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   The hN mode is now implemented in Intranuke. Similar to hA mode, but particles
   produced by reactions are stepped through the nucleus like probe particles.
   Particles react with nucleons instead of the entire nucleus, and final states
   are determined after reactions are finished, not before.
*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/Intranuke.h"
#include "HadronTransport/HNIntranuke.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeHadroData.h"
#include "HadronTransport/INukeUtils.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HN-mode
//___________________________________________________________________________
//___________________________________________________________________________
HNIntranuke::HNIntranuke() :
Intranuke("genie::HNIntranuke")
{

}
//___________________________________________________________________________
HNIntranuke::HNIntranuke(string config) :
Intranuke("genie::HNIntranuke",config)
{

}
//___________________________________________________________________________
HNIntranuke::~HNIntranuke()
{

}
//___________________________________________________________________________
void HNIntranuke::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HNIntranuke", pNOTICE) 
     << "************ Running HN MODE INTRANUKE ************";

  LOG("HNIntranuke", pWARN) 
     << print::PrintFramedMesg(
         "Experimental code (INTRANUKE/hN model) - Run at your own risk");

  Intranuke::ProcessEventRecord(evrec);

  LOG("HNIntranuke", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HNIntranuke::SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HN mode
//
  if(!p || !ev)
    {
      LOG("HNIntranuke", pERROR) << "** Null input!";
      return;
    }

  // check particle id
  int pdgc = p->Pdg();
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  // bool is_kaon    = (pdgc==kPdgKP);  // UNUSED - comment to quiet compiler warnings
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_gamma   = (pdgc==kPdgGamma);										
  if(!(is_pion || is_baryon  || is_gamma))
    {
      LOG("HNIntranuke", pERROR) << "** Cannot handle particle: " << p->Name();
      return;
    }
  try
    {
      // select a fate for the input particle
      INukeFateHN_t fate = this->HadronFateHN(p);

      // store the fate
      ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

      if(fate == kIHNFtUndefined)
	{
	  LOG("HNIntranuke", pERROR) << "** Couldn't select a fate";
	  LOG("HNIntranuke", pERROR) << "** Num Protons: " << fRemnZ 
				     << ",  Num Neutrons: "<<(fRemnA-fRemnZ);
	  LOG("HNIntranuke", pERROR) << "** Particle: " << "\n" << (*p);
	  //LOG("HNIntranuke", pERROR) << "** Event Record: " << "\n" << (*ev);
	  //p->SetStatus(kIStUndefined);
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}

      LOG("HNIntranuke", pNOTICE)
	<< "Selected " << p->Name() << " fate: " << INukeHadroFates::AsString(fate);

      // handle the reaction
      if(fate == kIHNFtCEx || fate == kIHNFtElas)
	{
	  this->ElasHN(ev,p,fate);
	}
      else if(fate == kIHNFtAbs)                         {this-> AbsorbHN(ev,p,fate);}
      else if(fate == kIHNFtInelas && pdgc != kPdgGamma) 
	{
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
	  LOG("HNIntranuke", pDEBUG)
	    << "Invoking InelasticHN() for a : " << p->Name()
	    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

	  this-> InelasticHN(ev,p);
	}
      else if(fate == kIHNFtInelas && pdgc == kPdgGamma) {this-> GammaInelasticHN(ev,p,fate);}
      else if(fate == kIHNFtNoInteraction)
	{
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}
    }
  catch(exceptions::INukeException exception)
    {
      this->SimulateHadronicFinalState(ev,p);
       LOG("HNIntranuke", pNOTICE) 
         << "retry call to SimulateHadronicFinalState ";
       LOG("HNIntranuke", pNOTICE) << exception;

    }
}
//___________________________________________________________________________
INukeFateHN_t HNIntranuke::HadronFateHN(const GHepParticle * p) const
{
// Select a hadron fate in HN mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HNIntranuke", pINFO) 
   << "Selecting hN fate for " << p->Name() << " with KE = " << ke << " MeV";

   // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
    if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

       double frac_cex      = this->FateWeight(pdgc, kIHNFtCEx)
	                            * fHadroData->Frac(pdgc, kIHNFtCEx,     ke, fRemnA, fRemnZ);
       double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                            * fHadroData->Frac(pdgc, kIHNFtElas,    ke, fRemnA, fRemnZ);
       double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                            * fHadroData->Frac(pdgc, kIHNFtInelas,  ke, fRemnA, fRemnZ);
       double frac_abs      = this->FateWeight(pdgc, kIHNFtAbs)
	                            * fHadroData->Frac(pdgc, kIHNFtAbs,     ke, fRemnA, fRemnZ);
             	frac_cex     *= fNucCEXFac;    // scaling factors
		frac_abs     *= fNucAbsFac;
		frac_elas    *= fNucQEFac;
		if(pdgc==kPdgPi0) frac_abs*= 0.665;  //isospin factor

       LOG("HNIntranuke", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtAbs)     << "} = " << frac_abs;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
                   frac_abs;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction

       if(r < (cf += frac_cex     )) return kIHNFtCEx;    //cex
       if(r < (cf += frac_elas    )) return kIHNFtElas;   //elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas; //inelas
       if(r < (cf += frac_abs     )) return kIHNFtAbs;    //abs   

       LOG("HNIntranuke", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
       ////////////////////////////
       return kIHNFtUndefined;
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {

      double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                           * fHadroData->Frac(pdgc, kIHNFtElas,   ke, fRemnA, fRemnZ);
      double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                           * fHadroData->Frac(pdgc, kIHNFtInelas, ke, fRemnA, fRemnZ);

       LOG("HNIntranuke", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_elas     +
                   frac_inel;

       double r = tf * rnd->RndFsi().Rndm();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction
       if(r < (cf += frac_elas    )) return kIHNFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas;  // inelas

       LOG("HNIntranuke", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
       //////////////////////////
       return kIHNFtUndefined;
    }

    // handle gamma -- does not currently consider the elastic case 
    else if (pdgc==kPdgGamma)  return kIHNFtInelas;
    
    // handle kaon -- currently only elastic case 
    else if (pdgc==kPdgKP)  return kIHNFtElas;
    
  }//iterations

  return kIHNFtUndefined;
}
//___________________________________________________________________________
double HNIntranuke::FateWeight(int pdgc, INukeFateHN_t fate) const
{
  // turn fates off if the remnant nucleus does not have the number of p,n
  // required

  int np = fRemnZ;
  int nn = fRemnA - fRemnZ;
 
  if (np < 1 && nn < 1)
    {
      LOG("HNIntranuke", pERROR) << "** Nothing left in nucleus!!! **";
      return 0;
    }
  else
    {
      if (fate == kIHNFtCEx && pdgc==kPdgPiP ) { return (nn>=1) ? 1. : 0.; }
      if (fate == kIHNFtCEx && pdgc==kPdgPiM ) { return (np>=1) ? 1. : 0.; }
      if (fate == kIHNFtAbs)      { return ((nn>=1) && (np>=1)) ? 1. : 0.; }
    }

  return 1.;
}
//___________________________________________________________________________
void HNIntranuke::AbsorbHN(
    GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // handles pi+d->2p, pi-d->nn, pi0 d->pn absorbtion, all using pi+d values
  
  int pdgc = p->Pdg();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "AbsorbHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  // check fate
  if(fate!=kIHNFtAbs)
    {
      LOG("HNIntranuke", pWARN)
        << "AbsorbHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // Notes on the kinematics
  // -- Simple variables are used for efficiency
  // -- Variables are numbered according to particle
  // -- -- #1 -> incoming particle
  // -- -- #2 -> target (here, 2_1 and 2_2 for individual particles)
  // -- -- #3 -> scattered incoming (Particle tracked in hA mode)
  // -- -- #4 -> other scattered particle
  // -- Suffix "L" is for lab frame, suffix "CM" is for center of mass frame
  // -- Subscript "z" is for parallel component, "t" is for transverse

  int pcode, t1code, t2code, scode, s2code; // particles
  double M1, M2_1, M2_2, M3, M4;        // rest energies, in GeV
  double E1L, P1L, E2L, P2L, E3L, P3L, E4L, P4L;
  double P1zL, P2zL;
  double beta, gm; // speed and gamma for CM frame in lab
  double Et, E2CM;
  double C3CM, S3CM;  // cos and sin of scattering angle
  double Theta1, Theta2, theta5;
  double PHI3;        // transverse scattering angle
  double E1CM, E3CM, E4CM, P3CM;
  double P3zL, P3tL, P4zL, P4tL;
  double E2_1L, E2_2L;
  TVector3 tP2_1L, tP2_2L, tP1L, tP2L, tPtot, P1zCM, P2zCM;
  TVector3 tP3L, tP4L;
  TVector3 bDir, tTrans, tbeta, tVect;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();
 
  // Handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // Target should be a deuteron, but for now
  // handling it as seperate nucleons
  if(pdgc==211) // pi-plus
    {
      pcode  = 211;
      t1code = 2212; // proton
      t2code = 2112; // neutron
      scode  = 2212;
      s2code = 2212;
    }
  else if(pdgc==-211) // pi-minus
    {
      pcode  = -211;
      t1code = 2212;
      t2code = 2112;
      scode  = 2112;
      s2code = 2112;
    }
  else if(pdgc==111) // pi-zero
    {
      pcode  = 111;
      t1code = 2212;
      t2code = 2112;
      scode  = 2212;
      s2code = 2112;
    }
  else
    {
      LOG("HNIntranuke", pWARN)
        << "AbsorbHN() cannot handle probe: " << pdgc;
      return;
    }
 
  // assign proper masses
  M1   = pLib->Find(pcode) ->Mass();
  M2_1 = pLib->Find(t1code)->Mass();
  M2_2 = pLib->Find(t2code)->Mass();
  M3   = pLib->Find(scode) ->Mass();
  M4   = pLib->Find(s2code)->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      target.SetHitNucPdg(t1code);
      fNuclmodel->GenerateNucleon(target);
      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
      target.SetHitNucPdg(t2code);
      fNuclmodel->GenerateNucleon(target);
      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);
    }
  else
    {
      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
      E2_1L = M2_1;

      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
      E2_2L = M2_2;
    }

  E2L = E2_1L + E2_2L;

  // adjust p to reflect scattering
  // get random scattering angle
  C3CM = fHadroData->IntBounce(p,t1code,scode,fate);
    if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);

  // Get lab energy and momenta
  E1L = p->E();
  if(E1L<0.001) E1L=0.001;
  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tP2L = tP2_1L + tP2_2L;
  P2L = tP2L.Mag();
  tPtot = tP1L + tP2L;

  // get unit vectors and angles needed for later
  bDir = tPtot.Unit();
  Theta1 = tP1L.Angle(bDir);
  Theta2 = tP2L.Angle(bDir);

  // get parallel and transverse components
  P1zL = P1L*TMath::Cos(Theta1);
  P2zL = P2L*TMath::Cos(Theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - bDir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(bDir);
  tTrans = (tVect - TMath::Cos(theta5)*bDir).Unit();

  // calculate beta and gamma
  tbeta = tPtot * (1.0 / (E1L + E2L));
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  P1zCM = gm*P1zL*bDir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  P2zCM = gm*P2zL*bDir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  E3CM = (Et*Et + (M3*M3) - (M4*M4)) / (2.0*Et);
  E4CM = Et - E3CM;
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;
  P4zL = gm*beta*E4CM + gm*P3CM*(-C3CM);
  P4tL = P3CM*(-S3CM);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);

  // check for too small values
  // may introduce error, so warn if it occurs
  if(!(TMath::Finite(P3L))||P3L<.001)
    {
      LOG("HNIntranuke",pINFO)
        << "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
        << "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L  = .001;
      E3L  = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  if(!(TMath::Finite(P4L))||P4L<.001)
    {
      LOG("HNIntranuke",pINFO)
        << "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
        << "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L  = .001;
      E4L  = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  // pauli blocking
  if(P3L < fFermiMomentum || P4L < fFermiMomentum)
    {
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
      LOG("HNIntranuke",pINFO) << "AbsorbHN failed: Pauli blocking";
#endif
      p->SetStatus(kIStHadronInTheNucleus);
      utils::intranuke::StepParticle(p,fFreeStep,fTrackingRadius);
      ev->AddParticle(*p);
      return;
    }

  // handle remnant nucleus updates
  fRemnZ--;
  fRemnA -=2;
  fRemnP4 -= TLorentzVector(tP2_1L,E2_1L);
  fRemnP4 -= TLorentzVector(tP2_2L,E2_2L);

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();
  
  tP3L = P3zL*bDir + P3tL*tTrans;
  tP4L = P4zL*bDir + P4tL*tTrans;

  tP3L.Rotate(PHI3,bDir);  // randomize transverse components
  tP4L.Rotate(PHI3,bDir); 

  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);

  // create t particle w/ appropriate momenta, code, and status
  // set target's mom to be the mom of the hadron that was cloned
  GHepParticle * t = new GHepParticle(*p);
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  TLorentzVector t4P4L(tP4L,E4L);
  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);
  t->SetStatus(kIStHadronInTheNucleus);

  // adjust p to reflect scattering
  TLorentzVector t4P3L(tP3L,E3L);
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);
  p->SetStatus(kIStHadronInTheNucleus);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "|p3| = " << (P3L) << ", E3 = " << (E3L);
  LOG("HNIntranuke", pDEBUG)
    << "|p4| = " << (P4L) << ", E4 = " << (E4L);
#endif

  ev->AddParticle(*p);
  ev->AddParticle(*t);

  delete t; // delete particle clone
}
//___________________________________________________________________________
void HNIntranuke::ElasHN(
	 GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // scatters particle within nucleus

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "ElasHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtCEx && fate!=kIHNFtElas)
    {
      LOG("HNIntranuke", pWARN)
	<< "ElasHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHNFtCEx)
    {
      if(pcode==kPdgPiP)      {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM) {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      scode = pcode;
      s2code = tcode;
    }

  // get random scattering angle
  double C3CM = fHadroData->IntBounce(p,tcode,scode,fate);
  if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // create scattered particle
  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();
  //t->SetMomentum(TLorentzVector(0,0,0,Mt));

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

  // bool pass = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
  //						  p,t,fRemnA,fRemnZ,fRemnP4,kIMdHN);

  bool pass = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						   p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig,kIMdHN);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {
    //  give each of the particles a free step
    utils::intranuke::StepParticle(p,fFreeStep,fTrackingRadius);
    utils::intranuke::StepParticle(t,fFreeStep,fTrackingRadius);
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {

    delete t; //fixes memory leak
   
    LOG("HNIntranuke", pINFO) << "Elastic in hN failed calling TwoBodyCollision";
    exceptions::INukeException exception;
    exception.SetReason("hN scattering kinematics through TwoBodyCollision failed");
    throw exception;
  }

  delete t;

}
//___________________________________________________________________________
void HNIntranuke::InelasticHN(GHepRecord* ev, GHepParticle* p) const
{
  // Aaron Meyer (Jan 2010)
  // Updated version of InelasticHN 

  GHepParticle * s1 = new GHepParticle(*p);  
  GHepParticle * s2 = new GHepParticle(*p);
  GHepParticle * s3 = new GHepParticle(*p);

  if (utils::intranuke::PionProduction(ev,p,s1,s2,s3,fRemnA,fRemnZ,fRemnP4,fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel))
    {
      // set status of particles and return
      
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
      
      ev->AddParticle(*s1);
      ev->AddParticle(*s2);
      ev->AddParticle(*s3);
    }
  else
    {

      delete s1; //prevent potential memory leak
      delete s2;
      delete s3;

      LOG("HNIntranuke", pNOTICE) << "Error: could not create pion production final state";
      exceptions::INukeException exception;
      exception.SetReason("PionProduction in hN failed");
      throw exception;
    }

  delete s1;
  delete s2;
  delete s3;
  return;

}
//___________________________________________________________________________
void HNIntranuke::GammaInelasticHN(GHepRecord* ev, GHepParticle* p, INukeFateHN_t fate) const     
{
  // This function handles pion photoproduction reactions

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke", pDEBUG)
    << "GammaInelasticHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtInelas && p->Pdg()!=kPdgGamma)
    {
      LOG("HNIntranuke", pWARN)
	<< "GammaInelasticHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered reaction products
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons
  int pcode = p->Pdg();
  int tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
  int scode, s2code;
  double ke   = p->KinE() / units::MeV;

  LOG("HNIntranuke", pNOTICE)
    << "Particle code: " << pcode << ", target: " << tcode;


  if (rnd->RndFsi().Rndm() * (fHadroData -> XSecGamp_fs() -> Evaluate(ke) +
			      fHadroData -> XSecGamn_fs() -> Evaluate(ke)  )
      <= fHadroData -> XSecGamp_fs() -> Evaluate(ke) ) { scode = kPdgProton;  }
  else                                                 { scode = kPdgNeutron; }

  //scode=fHadroData->AngleAndProduct(p,tcode,C3CM,fate);
  //double C3CM = 0.0; // cos of scattering angle
  double C3CM = fHadroData->IntBounce(p,tcode,scode,fate);

  if      ((tcode == kPdgProton ) && (scode==kPdgProton )) {s2code=kPdgPi0;}
  else if ((tcode == kPdgProton ) && (scode==kPdgNeutron)) {s2code=kPdgPiP;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgProton )) {s2code=kPdgPiM;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgNeutron)) {s2code=kPdgPi0;}
  else {
    LOG("HNIntranuke", pERROR)
      << "Error: could not determine particle final states";
    ev->AddParticle(*p);
    return;
  }    

  LOG("HNIntranuke", pNOTICE)
    << "GammaInelastic fate: " << INukeHadroFates::AsString(fate);
  LOG("HNIntranuke", pNOTICE)
    << " final state: " << scode << " and " << s2code;
  LOG("HNIntranuke", pNOTICE)
    << " scattering angle: " << C3CM;

  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

  bool pass = utils::intranuke::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						 p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig,kIMdHN);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {
    //p->SetStatus(kIStStableFinalState);
    //t->SetStatus(kIStStableFinalState);
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {
    ev->AddParticle(*p);
  }

  delete t;

}
//___________________________________________________________________________
bool HNIntranuke::HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const
{

  // handle compound nucleus option
  // -- Call the PreEquilibrium function
  if( fDoCompoundNucleus && IsInNucleus(p) && pdg::IsNeutronOrProton(p->Pdg())) 
    {  // random number generator
      RandomGen * rnd = RandomGen::Instance();
      
      double rpreeq = rnd->RndFsi().Rndm();   // sdytman test
      
      if((p->KinE() < fEPreEq) )
	{
	  if(fRemnA>5&&rpreeq<0.12)
            {
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
	      utils::intranuke::PreEquilibrium(ev,sp,fRemnA,fRemnZ,fRemnP4,
					       fDoFermi,fFermiFac,fNuclmodel,fNucRmvE,kIMdHN);
              delete sp;
              return true;
            }
	  else
            {
              // nothing left to interact with!
              LOG("HNIntranuke", pNOTICE)
                << "*** Nothing left to interact with, escaping.";
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
              sp->SetStatus(kIStStableFinalState);
              ev->AddParticle(*sp);
              delete sp;
              return true;
            }
	}
    }
  return false;
}
//___________________________________________________________________________
void HNIntranuke::LoadConfig(void)
{
  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData = INukeHadroData::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));              // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE"));    // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HNINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HNINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));        // fm
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucQEFac      = fConfig->GetDoubleDef ("NucQEFac",     gc->GetDouble("INUKE-NucQEFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));
  

  // report
  LOG("HNIntranuke", pINFO) << "Settings for INTRANUKE mode: " << INukeMode::AsString(kIMdHN);
  LOG("HNIntranuke", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HNIntranuke", pWARN) << "R0          = " << fR0 << " fermi";
  LOG("HNIntranuke", pWARN) << "NR          = " << fNR;
  LOG("HNIntranuke", pWARN) << "DelRPion    = " << fDelRPion;
  LOG("HNIntranuke", pWARN) << "DelRNucleon = " << fDelRNucleon;
  LOG("HNIntranuke", pWARN) << "HadStep     = " << fHadStep << " fermi";
  LOG("HNIntranuke", pWARN) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HNIntranuke", pWARN) << "NucQEFac    = " << fNucQEFac;
  LOG("HNIntranuke", pWARN) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HNIntranuke", pWARN) << "EPreEq      = " << fEPreEq;
  LOG("HNIntranuke", pWARN) << "FermiFac    = " << fFermiFac;
  LOG("HNIntranuke", pWARN) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HNIntranuke", pWARN) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HNIntranuke", pWARN) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HNIntranuke", pWARN) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> fixedha-20190620/HNIntranuke2014.cxx <==

//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Steve Dytman <dytman+@pitt.edu>, Pittsburgh Univ.
         Aaron Meyer <asm58@pitt.edu>, Pittsburgh Univ.
	 Alex Bell, Pittsburgh Univ.
         Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts Univ.
         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>, Rutherford Lab.
         September 20, 2005

 For the class documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Nov 30, 2007 - SD
   Changed the hadron tracking algorithm to take into account the radial
   nuclear density dependence. Using the somewhat empirical approach of
   increasing the nuclear radius by a const (tunable) number times the tracked 
   particle's de Broglie wavelength as this helps getting the hadron+nucleus 
   cross sections right.
 @ Mar 08, 2008 - CA
   Fixed code retrieving the remnant nucleus which stopped working as soon as
   simulation of nuclear de-excitation started pushing photons in the target
   nucleus daughter list.
 @ Jun 20, 2008 - CA
   Fix a mem leak: The (clone of the) GHepParticle being re-scattered was not 
   deleted after it was added at the GHEP event record.
 @ Jul 15, 2010 - AM
   The hN mode is now implemented in Intranuke. Similar to hA mode, but particles
   produced by reactions are stepped through the nucleus like probe particles.
   Particles react with nucleons instead of the entire nucleus, and final states
   are determined after reactions are finished, not before.
 @ Dec 15, 2014 - SD, NG 
   Update fates to include Compound Nucleus final state correctly.
 @ Jan 9, 2015 - SD, NG, TG
   Added 2014 version of INTRANUKE codes (new class) for independent development.
*/
//____________________________________________________________________________

#include <cstdlib>
#include <sstream>

#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Algorithm/AlgFactory.h"
#include "Conventions/GBuild.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepFlags.h"
#include "GHEP/GHepStatus.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/Intranuke2014.h"
#include "HadronTransport/HNIntranuke2014.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeHadroData2014.h"
#include "HadronTransport/INukeUtils2014.h"
#include "Interaction/Interaction.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Utils/PrintUtils.h"
#include "Utils/NuclearUtils.h"

using std::ostringstream;

using namespace genie;
using namespace genie::utils;
using namespace genie::utils::intranuke2014;
using namespace genie::constants;
using namespace genie::controls;

//___________________________________________________________________________
//___________________________________________________________________________
// Methods specific to INTRANUKE's HN-mode
//___________________________________________________________________________
//___________________________________________________________________________
HNIntranuke2014::HNIntranuke2014() :
Intranuke2014("genie::HNIntranuke2014")
{

}
//___________________________________________________________________________
HNIntranuke2014::HNIntranuke2014(string config) :
Intranuke2014("genie::HNIntranuke2014",config)
{

}
//___________________________________________________________________________
HNIntranuke2014::~HNIntranuke2014()
{

}
//___________________________________________________________________________
void HNIntranuke2014::ProcessEventRecord(GHepRecord * evrec) const
{
  LOG("HNIntranuke2014", pNOTICE) 
     << "************ Running hN2014 MODE INTRANUKE ************";
     
  LOG("HNIntranuke2014", pWARN) 
     << print::PrintFramedMesg(
         "Experimental code (INTRANUKE/hN model) - Run at your own risk");

  Intranuke2014::ProcessEventRecord(evrec);

  LOG("HNIntranuke2014", pINFO) << "Done with this event";
}
//___________________________________________________________________________
void HNIntranuke2014::SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const
{
// Simulate a hadron interaction for the input particle p in HN mode
//
  if(!p || !ev)
    {
      LOG("HNIntranuke2014", pERROR) << "** Null input!";
      return;
    }

  // check particle id
  int pdgc = p->Pdg();
  bool is_pion    = (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0);
  // bool is_kaon    = (pdgc==kPdgKP);   // UNUSED - comment to quiet compiler warnings
  bool is_baryon  = (pdgc==kPdgProton || pdgc==kPdgNeutron);
  bool is_gamma   = (pdgc==kPdgGamma);										
  if(!(is_pion || is_baryon  || is_gamma))
    {
      LOG("HNIntranuke2014", pERROR) << "** Cannot handle particle: " << p->Name();
      return;
    }
  try
    {
      // select a fate for the input particle
      INukeFateHN_t fate = this->HadronFateHN(p);

      // store the fate
      ev->Particle(p->FirstMother())->SetRescatterCode((int)fate);

      if(fate == kIHNFtUndefined)
	{
	  LOG("HNIntranuke2014", pERROR) << "** Couldn't select a fate";
	  LOG("HNIntranuke2014", pERROR) << "** Num Protons: " << fRemnZ 
				     << ",  Num Neutrons: "<<(fRemnA-fRemnZ);
	  LOG("HNIntranuke2014", pERROR) << "** Particle: " << "\n" << (*p);
	  //LOG("HNIntranuke2014", pERROR) << "** Event Record: " << "\n" << (*ev);
	  //p->SetStatus(kIStUndefined);
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}

      LOG("HNIntranuke2014", pNOTICE)
	<< "Selected " << p->Name() << " fate: " << INukeHadroFates::AsString(fate);

      // handle the reaction
      if(fate == kIHNFtCEx || fate == kIHNFtElas)
	{
	  this->ElasHN(ev,p,fate);
	}
      else if(fate == kIHNFtAbs)                         {this-> AbsorbHN(ev,p,fate);}
      else if(fate == kIHNFtInelas && pdgc != kPdgGamma) 
	{
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
	  LOG("HNIntranuke2014", pDEBUG)
	    << "Invoking InelasticHN() for a : " << p->Name()
	    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

	  this-> InelasticHN(ev,p);
	}
      else if(fate == kIHNFtInelas && pdgc == kPdgGamma) {this-> GammaInelasticHN(ev,p,fate);}
      else if(fate == kIHNFtNoInteraction)
	{
	  p->SetStatus(kIStStableFinalState);
	  ev->AddParticle(*p);
	  return;
	}
      else if(fate == kIHNFtCmp){utils::intranuke2014::PreEquilibrium(ev,p,fRemnA,fRemnZ,fRemnP4,fDoFermi,fFermiFac,fNuclmodel,fNucRmvE,kIMdHN);}
      

    }
  catch(exceptions::INukeException exception)
    {
      this->SimulateHadronicFinalState(ev,p);
       LOG("HNIntranuke2014", pNOTICE) 
         << "retry call to SimulateHadronicFinalState ";
       LOG("HNIntranuke2014", pNOTICE) << exception;

    }
}
//___________________________________________________________________________
INukeFateHN_t HNIntranuke2014::HadronFateHN(const GHepParticle * p) const
{
// Select a hadron fate in HN mode
//
  RandomGen * rnd = RandomGen::Instance();

  // get pdgc code & kinetic energy in MeV
  int    pdgc = p->Pdg();
  double ke   = p->KinE() / units::MeV;
 
  LOG("HNIntranuke2014", pINFO) 
   << "Selecting hN fate for " << p->Name() << " with KE = " << ke << " MeV";

   // try to generate a hadron fate
  unsigned int iter = 0;
  while(iter++ < kRjMaxIterations) {

    // handle pions
    //
    if (pdgc==kPdgPiP || pdgc==kPdgPiM || pdgc==kPdgPi0) {

       double frac_cex      = this->FateWeight(pdgc, kIHNFtCEx)
	                            * fHadroData2014->Frac(pdgc, kIHNFtCEx,     ke, fRemnA, fRemnZ);
       double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                            * fHadroData2014->Frac(pdgc, kIHNFtElas,    ke, fRemnA, fRemnZ);
       double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                            * fHadroData2014->Frac(pdgc, kIHNFtInelas,  ke, fRemnA, fRemnZ);
       double frac_abs      = this->FateWeight(pdgc, kIHNFtAbs)
	                            * fHadroData2014->Frac(pdgc, kIHNFtAbs,     ke, fRemnA, fRemnZ);
             	frac_cex     *= fNucCEXFac;    // scaling factors
		frac_abs     *= fNucAbsFac;
		frac_elas    *= fNucQEFac;
		if(pdgc==kPdgPi0) frac_abs*= 0.665;  //isospin factor

       LOG("HNIntranuke2014", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtCEx)     << "} = " << frac_cex
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtAbs)     << "} = " << frac_abs;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_cex      +
                   frac_elas     +
                   frac_inel     +  
                   frac_abs;

       double r = tf * rnd->RndFsi().Rndm();
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction

       if(r < (cf += frac_cex     )) return kIHNFtCEx;    //cex
       if(r < (cf += frac_elas    )) return kIHNFtElas;   //elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas; //inelas
       if(r < (cf += frac_abs     )) return kIHNFtAbs;    //abs   

       LOG("HNIntranuke2014", pWARN) 
         << "No selection after going through all fates! " 
                     << "Total fraction = " << tf << " (r = " << r << ")";
       ////////////////////////////
       return kIHNFtUndefined;
    }

    // handle nucleons
    else if (pdgc==kPdgProton || pdgc==kPdgNeutron) {

      double frac_elas     = this->FateWeight(pdgc, kIHNFtElas)
	                           * fHadroData2014->Frac(pdgc, kIHNFtElas,   ke, fRemnA, fRemnZ);
      double frac_inel     = this->FateWeight(pdgc, kIHNFtInelas)
	                           * fHadroData2014->Frac(pdgc, kIHNFtInelas, ke, fRemnA, fRemnZ);
      double frac_cmp      = this->FateWeight(pdgc, kIHNFtCmp)
	                           * fHadroData2014->Frac(pdgc, kIHNFtCmp,    ke, fRemnA , fRemnZ);

       LOG("HNIntranuke2014", pINFO) 
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtElas)    << "} = " << frac_elas
          << "\n frac{" << INukeHadroFates::AsString(kIHNFtInelas)  << "} = " << frac_inel;

       // compute total fraction (can be <1 if fates have been switched off)
       double tf = frac_elas + frac_inel + frac_cmp;
   
       double r = tf * rnd->RndFsi().Rndm();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
       LOG("HNIntranuke2014", pDEBUG) << "r = " << r << " (max = " << tf << ")";
#endif

       double cf=0; // current fraction
       if(r < (cf += frac_elas    )) return kIHNFtElas;    // elas
       if(r < (cf += frac_inel    )) return kIHNFtInelas;  // inelas
       if(r < (cf += frac_cmp     )) return kIHNFtCmp; // cmp 

       LOG("HNIntranuke2014", pWARN) 
         << "No selection after going through all fates! "
                        << "Total fraction = " << tf << " (r = " << r << ")";
       //////////////////////////
       return kIHNFtUndefined;
    }

    // handle gamma -- does not currently consider the elastic case 
    else if (pdgc==kPdgGamma)  return kIHNFtInelas;
    
    // handle kaon -- currently only elastic case 
    else if (pdgc==kPdgKP)  return kIHNFtElas;
    
  }//iterations

  return kIHNFtUndefined;
}
//___________________________________________________________________________
double HNIntranuke2014::FateWeight(int pdgc, INukeFateHN_t fate) const
{
  // turn fates off if the remnant nucleus does not have the number of p,n
  // required

  int np = fRemnZ;
  int nn = fRemnA - fRemnZ;
 
  if (np < 1 && nn < 1)
    {
      LOG("HNIntranuke2014", pERROR) << "** Nothing left in nucleus!!! **";
      return 0;
    }
  else
    {
      if (fate == kIHNFtCEx && pdgc==kPdgPiP ) { return (nn>=1) ? 1. : 0.; }
      if (fate == kIHNFtCEx && pdgc==kPdgPiM ) { return (np>=1) ? 1. : 0.; }
      if (fate == kIHNFtAbs)      { return ((nn>=1) && (np>=1)) ? 1. : 0.; }
      if (fate == kIHNFtCmp )     { return ((pdgc==kPdgProton||pdgc==kPdgNeutron)&&fDoCompoundNucleus&&fRemnA>5) ? 1. : 0.; }

    }
  return 1.;
}
//___________________________________________________________________________
void HNIntranuke2014::AbsorbHN(
    GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // handles pi+d->2p, pi-d->nn, pi0 d->pn absorbtion, all using pi+d values
  
  int pdgc = p->Pdg();

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "AbsorbHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  // check fate
  if(fate!=kIHNFtAbs)
    {
      LOG("HNIntranuke2014", pWARN)
        << "AbsorbHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // Notes on the kinematics
  // -- Simple variables are used for efficiency
  // -- Variables are numbered according to particle
  // -- -- #1 -> incoming particle
  // -- -- #2 -> target (here, 2_1 and 2_2 for individual particles)
  // -- -- #3 -> scattered incoming (Particle tracked in hA mode)
  // -- -- #4 -> other scattered particle
  // -- Suffix "L" is for lab frame, suffix "CM" is for center of mass frame
  // -- Subscript "z" is for parallel component, "t" is for transverse

  int pcode, t1code, t2code, scode, s2code; // particles
  double M1, M2_1, M2_2, M3, M4;        // rest energies, in GeV
  double E1L, P1L, E2L, P2L, E3L, P3L, E4L, P4L;
  double P1zL, P2zL;
  double beta, gm; // speed and gamma for CM frame in lab
  double Et, E2CM;
  double C3CM, S3CM;  // cos and sin of scattering angle
  double Theta1, Theta2, theta5;
  double PHI3;        // transverse scattering angle
  double E1CM, E3CM, E4CM, P3CM;
  double P3zL, P3tL, P4zL, P4tL;
  double E2_1L, E2_2L;
  TVector3 tP2_1L, tP2_2L, tP1L, tP2L, tPtot, P1zCM, P2zCM;
  TVector3 tP3L, tP4L;
  TVector3 bDir, tTrans, tbeta, tVect;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();
 
  // Handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // Target should be a deuteron, but for now
  // handling it as seperate nucleons
  if(pdgc==211) // pi-plus
    {
      pcode  = 211;
      t1code = 2212; // proton
      t2code = 2112; // neutron
      scode  = 2212;
      s2code = 2212;
    }
  else if(pdgc==-211) // pi-minus
    {
      pcode  = -211;
      t1code = 2212;
      t2code = 2112;
      scode  = 2112;
      s2code = 2112;
    }
  else if(pdgc==111) // pi-zero
    {
      pcode  = 111;
      t1code = 2212;
      t2code = 2112;
      scode  = 2212;
      s2code = 2112;
    }
  else
    {
      LOG("HNIntranuke2014", pWARN)
        << "AbsorbHN() cannot handle probe: " << pdgc;
      return;
    }
 
  // assign proper masses
  M1   = pLib->Find(pcode) ->Mass();
  M2_1 = pLib->Find(t1code)->Mass();
  M2_2 = pLib->Find(t2code)->Mass();
  M3   = pLib->Find(scode) ->Mass();
  M4   = pLib->Find(s2code)->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      target.SetHitNucPdg(t1code);
      fNuclmodel->GenerateNucleon(target);
      tP2_1L=fFermiFac * fNuclmodel->Momentum3();
      E2_1L = TMath::Sqrt(tP2_1L.Mag2() + M2_1*M2_1);
 
      target.SetHitNucPdg(t2code);
      fNuclmodel->GenerateNucleon(target);
      tP2_2L=fFermiFac * fNuclmodel->Momentum3();
      E2_2L = TMath::Sqrt(tP2_2L.Mag2() + M2_2*M2_2);
    }
  else
    {
      tP2_1L.SetXYZ(0.0, 0.0, 0.0);
      E2_1L = M2_1;

      tP2_2L.SetXYZ(0.0, 0.0, 0.0);
      E2_2L = M2_2;
    }

  E2L = E2_1L + E2_2L;

  // adjust p to reflect scattering
  // get random scattering angle
  C3CM = fHadroData2014->IntBounce(p,t1code,scode,fate);
    if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);

  // Get lab energy and momenta
  E1L = p->E();
  if(E1L<0.001) E1L=0.001;
  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tP2L = tP2_1L + tP2_2L;
  P2L = tP2L.Mag();
  tPtot = tP1L + tP2L;

  // get unit vectors and angles needed for later
  bDir = tPtot.Unit();
  Theta1 = tP1L.Angle(bDir);
  Theta2 = tP2L.Angle(bDir);

  // get parallel and transverse components
  P1zL = P1L*TMath::Cos(Theta1);
  P2zL = P2L*TMath::Cos(Theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - bDir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(bDir);
  tTrans = (tVect - TMath::Cos(theta5)*bDir).Unit();

  // calculate beta and gamma
  tbeta = tPtot * (1.0 / (E1L + E2L));
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  P1zCM = gm*P1zL*bDir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  P2zCM = gm*P2zL*bDir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  E3CM = (Et*Et + (M3*M3) - (M4*M4)) / (2.0*Et);
  E4CM = Et - E3CM;
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;
  P4zL = gm*beta*E4CM + gm*P3CM*(-C3CM);
  P4tL = P3CM*(-S3CM);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);

  // check for too small values
  // may introduce error, so warn if it occurs
  if(!(TMath::Finite(P3L))||P3L<.001)
    {
      LOG("HNIntranuke2014",pINFO)
        << "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
        << "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L  = .001;
      E3L  = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  if(!(TMath::Finite(P4L))||P4L<.001)
    {
      LOG("HNIntranuke2014",pINFO)
        << "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
        << "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L  = .001;
      E4L  = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  // pauli blocking
  if(P3L < fFermiMomentum || P4L < fFermiMomentum)
    {
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
      LOG("HNIntranuke2014",pINFO) << "AbsorbHN failed: Pauli blocking";
#endif
      p->SetStatus(kIStHadronInTheNucleus);

      //utils::intranuke2014::StepParticle(p,fFreeStep,fTrackingRadius); //not needed

      ev->AddParticle(*p);
      return;
    }

  // handle remnant nucleus updates
  fRemnZ--;
  fRemnA -=2;
  fRemnP4 -= TLorentzVector(tP2_1L,E2_1L);
  fRemnP4 -= TLorentzVector(tP2_2L,E2_2L);

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();
  
  tP3L = P3zL*bDir + P3tL*tTrans;
  tP4L = P4zL*bDir + P4tL*tTrans;

  tP3L.Rotate(PHI3,bDir);  // randomize transverse components
  tP4L.Rotate(PHI3,bDir); 

  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);

  // create t particle w/ appropriate momenta, code, and status
  // set target's mom to be the mom of the hadron that was cloned
  GHepParticle * t = new GHepParticle(*p);
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  TLorentzVector t4P4L(tP4L,E4L);
  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);
  t->SetStatus(kIStHadronInTheNucleus);

  // adjust p to reflect scattering
  TLorentzVector t4P3L(tP3L,E3L);
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);
  p->SetStatus(kIStHadronInTheNucleus);

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "|p3| = " << (P3L) << ", E3 = " << (E3L);
  LOG("HNIntranuke2014", pDEBUG)
    << "|p4| = " << (P4L) << ", E4 = " << (E4L);
#endif

  ev->AddParticle(*p);
  ev->AddParticle(*t);

  delete t; // delete particle clone
}
//___________________________________________________________________________
void HNIntranuke2014::ElasHN(
	 GHepRecord * ev, GHepParticle * p, INukeFateHN_t fate) const
{
  // scatters particle within nucleus

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "ElasHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtCEx && fate!=kIHNFtElas)
    {
      LOG("HNIntranuke2014", pWARN)
	<< "ElasHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered pdg codes
  int pcode = p->Pdg();
  int tcode, scode, s2code;
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons

  // Select a target randomly, weighted to #
  // -- Unless, of course, the fate is CEx,
  // -- in which case the target may be deterministic
  // Also assign scattered particle code
  if(fate==kIHNFtCEx)
    {
      if(pcode==kPdgPiP)      {tcode = kPdgNeutron; scode = kPdgPi0; s2code = kPdgProton;}
      else if(pcode==kPdgPiM) {tcode = kPdgProton;  scode = kPdgPi0; s2code = kPdgNeutron;}
      else
	{
	  // for pi0
	  tcode  = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton) :(kPdgNeutron);
	  scode  = (tcode == kPdgProton)        ?(kPdgPiP)    :(kPdgPiM);
	  s2code = (tcode == kPdgProton)        ?(kPdgNeutron):(kPdgProton);
	}
    }
  else
    {
      tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
      scode = pcode;
      s2code = tcode;
    }

  // get random scattering angle
  double C3CM = fHadroData2014->IntBounce(p,tcode,scode,fate);

  LOG("HAIntranuke2014",pNOTICE) << "ElasHN IntBounce " << C3CM << " theta " << TMath::ACos(C3CM)/0.1745329 << " deg";
  
  if (C3CM<-1.) 
    {
      p->SetStatus(kIStStableFinalState);
      ev->AddParticle(*p);
      return;
    }

  // create scattered particle
  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();
  //t->SetMomentum(TLorentzVector(0,0,0,Mt));

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

  bool pass = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
						    p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHN); 
  
#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke2014",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {

    //utils::intranuke2014::StepParticle(p,fFreeStep,fTrackingRadius); //not needed
    //utils::intranuke2014::StepParticle(t,fFreeStep,fTrackingRadius);

    
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {

    
    delete t; //fixes a troublesome memory leak

    LOG("HNIntranuke2014", pNOTICE) << "Elastic in hN failed calling TwoBodyCollision, going to exception";
    exceptions::INukeException exception;
    exception.SetReason("hN scattering kinematics through TwoBodyCollision failed");
    throw exception;
  }

  delete t;

}
//___________________________________________________________________________
void HNIntranuke2014::InelasticHN(GHepRecord* ev, GHepParticle* p) const
{
  // Aaron Meyer (Jan 2010)
  // Updated version of InelasticHN 

  GHepParticle * s1 = new GHepParticle(*p);  
  GHepParticle * s2 = new GHepParticle(*p);
  GHepParticle * s3 = new GHepParticle(*p);

  if (utils::intranuke2014::PionProduction(ev,p,s1,s2,s3,fRemnA,fRemnZ,fRemnP4,fDoFermi,fFermiFac,fFermiMomentum,fNuclmodel))
    {
      // set status of particles and return
      
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
      
      ev->AddParticle(*s1);
      ev->AddParticle(*s2);
      ev->AddParticle(*s3);
    }
  else
    {
      
      delete s1; //fixes potential memory leak
      delete s2;
      delete s3;
      
      LOG("HNIntranuke2014", pNOTICE) << "Error: could not create pion production final state";
      exceptions::INukeException exception;
      exception.SetReason("PionProduction in hN failed");
      throw exception;
    }

  delete s1;
  delete s2;
  delete s3;
  return;

}
//___________________________________________________________________________
void HNIntranuke2014::GammaInelasticHN(GHepRecord* ev, GHepParticle* p, INukeFateHN_t fate) const     
{
  // This function handles pion photoproduction reactions

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014", pDEBUG)
    << "GammaInelasticHN() is invoked for a : " << p->Name()
    << " whose fate is : " << INukeHadroFates::AsString(fate);
#endif

  if(fate!=kIHNFtInelas && p->Pdg()!=kPdgGamma)
    {
      LOG("HNIntranuke2014", pWARN)
	<< "GammaInelasticHN() cannot handle fate: " << INukeHadroFates::AsString(fate);
      return;
    }

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // vars for incoming particle, target, and scattered reaction products
  double ppcnt = (double) fRemnZ / (double) fRemnA; // % of protons
  int pcode = p->Pdg();
  int tcode = (rnd->RndFsi().Rndm()<=ppcnt)?(kPdgProton):(kPdgNeutron);
  int scode, s2code;
  double ke   = p->KinE() / units::MeV;

  LOG("HNIntranuke2014", pNOTICE)
    << "Particle code: " << pcode << ", target: " << tcode;


  if (rnd->RndFsi().Rndm() * (fHadroData2014 -> XSecGamp_fs() -> Evaluate(ke) +
			      fHadroData2014 -> XSecGamn_fs() -> Evaluate(ke)  )
      <= fHadroData2014 -> XSecGamp_fs() -> Evaluate(ke) ) { scode = kPdgProton;  }
  else                                                 { scode = kPdgNeutron; }

  //scode=fHadroData2014->AngleAndProduct(p,tcode,C3CM,fate);
  //double C3CM = 0.0; // cos of scattering angle
  double C3CM = fHadroData2014->IntBounce(p,tcode,scode,fate);

  if      ((tcode == kPdgProton ) && (scode==kPdgProton )) {s2code=kPdgPi0;}
  else if ((tcode == kPdgProton ) && (scode==kPdgNeutron)) {s2code=kPdgPiP;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgProton )) {s2code=kPdgPiM;}
  else if ((tcode == kPdgNeutron) && (scode==kPdgNeutron)) {s2code=kPdgPi0;}
  else {
    LOG("HNIntranuke2014", pERROR)
      << "Error: could not determine particle final states";
    ev->AddParticle(*p);
    return;
  }    

  LOG("HNIntranuke2014", pNOTICE)
    << "GammaInelastic fate: " << INukeHadroFates::AsString(fate);
  LOG("HNIntranuke2014", pNOTICE)
    << " final state: " << scode << " and " << s2code;
  LOG("HNIntranuke2014", pNOTICE)
    << " scattering angle: " << C3CM;

  GHepParticle * t = new GHepParticle(*p);
  t->SetPdgCode(tcode);
  double Mt = t->Mass();

  // handle fermi momentum 
  if(fDoFermi)
    {
      // Handle fermi target
      Target target(ev->TargetNucleus()->Pdg());

      target.SetHitNucPdg(tcode);
      fNuclmodel->GenerateNucleon(target);
      TVector3 tP3L = fFermiFac * fNuclmodel->Momentum3();
      double tE = TMath::Sqrt(tP3L.Mag2() + Mt*Mt);
      t->SetMomentum(TLorentzVector(tP3L,tE));
    }
  else
    {
      t->SetMomentum(TLorentzVector(0,0,0,Mt));
    }

   
  //bool pass = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
  //						  p,t,fRemnA,fRemnZ,fRemnP4,kIMdHN);

  LOG("HNIntranuke2014",pNOTICE) << "Calling gamma " << C3CM;
  bool pass = utils::intranuke2014::TwoBodyCollision(ev,pcode,tcode,scode,s2code,C3CM,
  						    p,t,fRemnA,fRemnZ,fRemnP4,fElasticConfig, kIMdHN); 
 

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("HNIntranuke2014",pDEBUG)
    << "|p3| = " << P3L << ", E3 = " << E3L;
  LOG("HNIntranuke2014",pDEBUG)
    << "|p4| = " << P4L << ", E4 = " << E4L;
#endif

  if (pass==true)
  {
    //p->SetStatus(kIStStableFinalState);
    //t->SetStatus(kIStStableFinalState);
    ev->AddParticle(*p);
    ev->AddParticle(*t);
  } else
  {
    ev->AddParticle(*p);
  }

  delete t;

}
//___________________________________________________________________________
int HNIntranuke2014::HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const
{

  // handle compound nucleus option
  // -- Call the PreEquilibrium function
  if( fDoCompoundNucleus && IsInNucleus(p) && pdg::IsNeutronOrProton(p->Pdg())) 
    {  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  double rpreeq = rnd->RndFsi().Rndm();   // sdytman test
 
      if((p->KinE() < fEPreEq) )
	{
	  if(fRemnA>5&&rpreeq<0.12)
            {
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
	      utils::intranuke2014::PreEquilibrium(ev,sp,fRemnA,fRemnZ,fRemnP4,
					       fDoFermi,fFermiFac,fNuclmodel,fNucRmvE,kIMdHN);
              delete sp;
              return 2;
            }
	  else
            {
              // nothing left to interact with!
              LOG("HNIntranuke2014", pNOTICE)
                << "*** Nothing left to interact with, escaping.";
              GHepParticle * sp = new GHepParticle(*p);
              sp->SetFirstMother(mom);
              sp->SetStatus(kIStStableFinalState);
              ev->AddParticle(*sp);
              delete sp;
              return 1;
            }
	}
    }
  return 0;
}
//___________________________________________________________________________
bool HNIntranuke2014::HandleCompoundNucleusHN(GHepRecord* ev, GHepParticle* p) const
{
  return (this->HandleCompoundNucleus(ev,p,p->FirstMother())==2);
}
//___________________________________________________________________________
void HNIntranuke2014::LoadConfig(void)
{
  AlgConfigPool * confp = AlgConfigPool::Instance();
  const Registry * gc = confp->GlobalParameterList();

  // load hadronic cross sections
  fHadroData2014 = INukeHadroData2014::Instance();

  // fermi momentum setup
  fAlgf = AlgFactory::Instance();
  fNuclmodel = dynamic_cast<const NuclearModelI *>
    (fAlgf->GetAlgorithm("genie::FGMBodekRitchie","Default"));

  // other intranuke config params
  fElasticConfig = fConfig->GetIntDef("ElasticConfig",    gc->GetInt("INUKE-ElasticConfig"));  
  fR0            = fConfig->GetDoubleDef ("R0",           gc->GetDouble("NUCL-R0"));              // fm
  fNR            = fConfig->GetDoubleDef ("NR",           gc->GetDouble("NUCL-NR"));           
  fNucRmvE       = fConfig->GetDoubleDef ("NucRmvE",      gc->GetDouble("INUKE-NucRemovalE"));    // GeV
  fDelRPion      = fConfig->GetDoubleDef ("DelRPion",     gc->GetDouble("HNINUKE-DelRPion"));    
  fDelRNucleon   = fConfig->GetDoubleDef ("DelRNucleon",  gc->GetDouble("HNINUKE-DelRNucleon"));    
  fHadStep       = fConfig->GetDoubleDef ("HadStep",      gc->GetDouble("INUKE-HadStep"));        // fm
  fNucAbsFac     = fConfig->GetDoubleDef ("NucAbsFac",    gc->GetDouble("INUKE-NucAbsFac"));
  fNucQEFac      = fConfig->GetDoubleDef ("NucQEFac",     gc->GetDouble("INUKE-NucQEFac"));
  fNucCEXFac     = fConfig->GetDoubleDef ("NucCEXFac",    gc->GetDouble("INUKE-NucCEXFac"));
  fEPreEq        = fConfig->GetDoubleDef ("EPreEq",       gc->GetDouble("INUKE-Energy_Pre_Eq"));
  fFermiFac      = fConfig->GetDoubleDef ("FermiFac",     gc->GetDouble("INUKE-FermiFac"));
  fFermiMomentum = fConfig->GetDoubleDef ("FermiMomentum",gc->GetDouble("INUKE-FermiMomentum"));
  fDoFermi       = fConfig->GetBoolDef   ("DoFermi",      gc->GetBool("INUKE-DoFermi"));
  fFreeStep      = fConfig->GetDoubleDef ("FreeStep",     gc->GetDouble("INUKE-FreeStep"));
  fDoCompoundNucleus = fConfig->GetBoolDef ("DoCompoundNucleus", gc->GetBool("INUKE-DoCompoundNucleus"));
  

  // report
  LOG("HNIntranuke2014", pINFO) << "Settings for Intranuke2014 mode: " << INukeMode::AsString(kIMdHN);
  LOG("HNIntranuke2014", pINFO) << "ElasticConfig = " << fElasticConfig << " mode 0,1,2,3";
  LOG("HNIntranuke2014", pWARN) << "R0          = " << fR0 << " fermi";
  LOG("HNIntranuke2014", pWARN) << "NR          = " << fNR;
  LOG("HNIntranuke2014", pWARN) << "DelRPion    = " << fDelRPion;
  LOG("HNIntranuke2014", pWARN) << "DelRNucleon = " << fDelRNucleon;
  LOG("HNIntranuke2014", pWARN) << "HadStep     = " << fHadStep << " fermi";
  LOG("HNIntranuke2014", pWARN) << "NucAbsFac   = " << fNucAbsFac;
  LOG("HNIntranuke2014", pWARN) << "NucQEFac    = " << fNucQEFac;
  LOG("HNIntranuke2014", pWARN) << "NucCEXFac   = " << fNucCEXFac;
  LOG("HNIntranuke2014", pWARN) << "EPreEq      = " << fEPreEq;
  LOG("HNIntranuke2014", pWARN) << "FermiFac    = " << fFermiFac;
  LOG("HNIntranuke2014", pWARN) << "FreeStep    = " << fFreeStep;  // free step in fm
  LOG("HNIntranuke2014", pWARN) << "FermiMomtm  = " << fFermiMomentum;
  LOG("HNIntranuke2014", pWARN) << "DoFermi?    = " << ((fDoFermi)?(true):(false));
  LOG("HNIntranuke2014", pWARN) << "DoCmpndNuc? = " << ((fDoCompoundNucleus)?(true):(false));
}
//___________________________________________________________________________


==> fixedha-20190620/INukeUtils.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Jim Dobson <j.dobson07 \at imperial.ac.uk>
         Imperial College London

         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
         University of Liverpool & STFC Rutherford Appleton Lab

	 Aaron Meyer <asm58 \at pitt.edu>
	 Pittsburgh University

 For documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Mar 04, 2009 - JD
   Was first added in v2.5.1. Adapted from the T2K GENIE reweighting tool.
 @ Mar 05, 2009 - CA
   Modified ReconstructHadronFateHA() to work with hadron+A event files in
   addition to neutrino event files.
 @ Sep 10, 2009 - CA
   Added MeanFreePath(), Dist2Exit(), Dist2ExitMFP()
 @ Sep 30, 2009 - CA
   Added StepParticle() from Intranuke.cxx
 @ Oct 02, 2009 - CA
   Added test MeanFreePath_Delta().
 @ Jul 15, 2010 - AM
   Added common utility functions used by both hA and hN mode. Updated
   MeanFreePath to separate proton and neutron cross sections. Added general
   utility functions.
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran
*/
//____________________________________________________________________________

#include <TLorentzVector.h>
#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "Conventions/Units.h"
#include "Conventions/GBuild.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeUtils.h"
#include "HadronTransport/INukeHadroData.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGUtils.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Registry/Registry.h"
#include "Utils/NuclearUtils.h"
#include "Utils/PrintUtils.h"

using std::ostringstream;
using namespace genie;
using namespace genie::utils;
using namespace genie::constants;
using namespace genie::controls;

//____________________________________________________________________________
double genie::utils::intranuke::MeanFreePath(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double nRpi, double nRnuc)
{
// Calculate the mean free path (in fm) for a pions and nucleons in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//  nRpi : Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//
  bool is_pion    = pdgc == kPdgPiP || pdgc == kPdgPi0 || pdgc == kPdgPiM;
  bool is_nucleon = pdgc == kPdgProton || pdgc == kPdgNeutron;
  bool is_kaon    = pdgc == kPdgKP;
  bool is_gamma   = pdgc == kPdgGamma;

  if(!is_pion && !is_nucleon && !is_kaon && !is_gamma) return 0.;
        
  // before getting the nuclear density at the current position
  // check whether the nucleus has to become larger by const times the
  // de Broglie wavelength -- that is somewhat empirical, but this
  // is what is needed to get piA total cross sections right.
  // The ring size is different for light nuclei (using gaus density) /
  // heavy nuclei (using woods-saxon density).
  // The ring size is different for pions / nucleons.
  //
  double momentum = p4.Vect().Mag(); // hadron momentum in GeV
  double ring = (momentum>0) ? 1.240/momentum : 0; // de-Broglie wavelength
 
  if(A<=20) { ring /= 2.; }
 
  if      (is_pion    || is_kaon ) { ring *= nRpi;  }
  else if (is_nucleon            ) { ring *= nRnuc; }
  else if (is_gamma              ) { ring = 0.;     }

  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A,ring);

  // the hadron+nucleon cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  //
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(INukeHadroData::fMinKinEnergy,   ke);
  ke = TMath::Min(INukeHadroData::fMaxKinEnergyHN, ke);

  // get total xsection for the incident hadron at its current
  // kinetic energy
  double sigtot = 0;
  double ppcnt = (double) Z/ (double) A; // % of protons remaining
  INukeHadroData * fHadroData = INukeHadroData::Instance();

  if (pdgc == kPdgPiP)
    { sigtot = fHadroData -> XSecPipp_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPipn_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPi0)
    { sigtot = fHadroData -> XSecPi0p_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPi0n_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPiM)
    { sigtot = fHadroData -> XSecPipn_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPipp_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgProton)
    { sigtot = fHadroData -> XSecPp_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecPn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgNeutron)
    { sigtot = fHadroData -> XSecPn_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecNn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgKP)
    { sigtot = fHadroData -> XSecKpN_Tot()  -> Evaluate(ke);
      sigtot*=1.2;}
  else if (pdgc == kPdgGamma)
    { sigtot = fHadroData -> XSecGamp_fs()  -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData -> XSecGamn_fs()  -> Evaluate(ke)*(1-ppcnt);}
  else {
     return 0;
  }

  // the xsection splines in INukeHadroData return the hadron x-section in
  // mb -> convert to fm^2
  sigtot *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sigtot);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

/*
  LOG("INukeUtils", pDEBUG) 
     << "sig_total = " << sigtot << " fm^2, rho = " << rho 
     << " fm^-3  => mfp = " << lamda << " fm.";
*/
  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke::MeanFreePath_Delta(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A)
{
//
// **test**
//

// Calculate the mean free path (in fm) for Delta's in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//
  bool is_deltapp = (pdgc==kPdgP33m1232_DeltaPP);
  if(!is_deltapp) return 0.;
        
  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A);

  // the Delta+N->N+N cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(1500., ke);
  ke = TMath::Min(   0., ke);

  // get the Delta+N->N+N cross section
  double sig = 0;
  if      (ke< 500) sig=20;
  else if (ke<1000) sig=40;
  else              sig=30;

  // value is in mb -> convert to fm^2
  sig *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sig);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke::ProbSurvival(
  int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A, double Z,
  double mfp_scale_factor, double nRpi, double nRnuc, double NR, double R0)
{
// Calculate the survival probability for a hadron inside a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4 : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4 : Hadron 4-momentum (units: GeV)
//  A : Nucleus atomic mass number
//  mfp_scale_factor: Tweaks the mean free path (mfp -> mfp*scale). Def: 1.0
//  nRpi: Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//  NR: How far away to track the hadron, in terms of the corresponding 
//      nuclear radius. Def: 3
//  R0: R0 in R=R0*A^1/3 (units:fm). Def. 1.4

   double prob = 1.0;

   double step = 0.05; // fermi
   double R    = NR * R0 * TMath::Power(A, 1./3.);

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   LOG("INukeUtils", pDEBUG) 
     << "Calculating survival probability for hadron with PDG code = " << pdgc
     << " and momentum = " << p4.P() << " GeV";
   LOG("INukeUtils", pDEBUG) 
     << "mfp scale = " << mfp_scale_factor 
     << ", nRpi = " << nRpi << ", nRnuc = " << nRnuc << ", NR = " << NR
     << ", R0 = " << R0 << " fm";

   TLorentzVector x4_curr(x4); // current position

   while(1) {
     double rnow  = x4_curr.Vect().Mag();
     if (rnow > (R+step)) break;

     x4_curr += (step*dr4);
     rnow = x4_curr.Vect().Mag();
     double mfp = 
       genie::utils::intranuke::MeanFreePath(pdgc,x4_curr,p4,A,Z,nRpi,nRnuc);
     double mfp_twk = mfp * mfp_scale_factor;

     double dprob = (mfp_twk>0) ? TMath::Exp(-step/mfp_twk) : 0.;
     prob*=dprob;
/*
     LOG("INukeUtils", pDEBUG) 
       << "+ step size = " << step << " fm, |r| = " << rnow << " fm, "
       << "mfp = " << mfp_twk << "fm (nominal mfp = " << mfp << " fm): "
       << "dPsurv = " << dprob << ", current Psurv = " << prob;
*/
   }

   LOG("INukeUtils", pDEBUG) << "Psurv = " << prob;

   return prob;
}
//____________________________________________________________________________
double genie::utils::intranuke::Dist2Exit(
   const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double NR, double R0)
{
// Calculate distance within a nucleus (units: fm) before we stop tracking 
// the hadron.
// See previous functions for a description of inputs.
//
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi
   
   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position
  
   double d=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();
        if (rnow > R) break;
   }
   return d;
}
//____________________________________________________________________________
double genie::utils::intranuke::Dist2ExitMFP(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double NR, double R0)
{
// Calculate distance within a nucleus (expressed in terms of 'mean free 
// paths') before we stop tracking the hadron.
// See previous functions for a description of inputs.
//

// distance before exiting in mean free path lengths
// 
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position

   double d=0;
   double d_mfp=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();

        double lambda = genie::utils::intranuke::MeanFreePath(pdgc,x4_curr,p4,A,Z);
        d_mfp += (step/lambda);

        if (rnow > R) break;
   }
   return d_mfp;
}
//____________________________________________________________________________
void genie::utils::intranuke::StepParticle(
           GHepParticle * p, double step, double nuclear_radius)
{
// Steps a particle starting from its current position (in fm) and moving
// along the direction of its current momentum by the input step (in fm).
// The particle is stepped in a straight line.
// If a nuclear radius is set then the following check is performed:
// If the step is too large and takes the the particle far away from the
// nucleus then its position is scaled back so that the escaped particles are
// always within a ~1fm from the "outer nucleus surface"

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "Stepping particle [" << p->Name() << "] by dr = " << step << " fm";
#endif

  // Step particle
  TVector3 dr = p->P4()->Vect().Unit();      // unit vector along its direction
  dr.SetMag(step);                           // spatial step size
  double dt = 0;                             // temporal step:
  TLorentzVector dx4(dr,dt);                 // 4-vector step
  TLorentzVector x4new = *(p->X4()) + dx4;   // new position
  
  if(nuclear_radius > 0.) {
    // Check position against nuclear boundary. If the particle was stepped
    // too far away outside the nuclear boundary bring it back to within 
    // 1fm from that boundary
    double epsilon = 1; // fm  
    double r       = x4new.Vect().Mag(); // fm
    double rmax    = nuclear_radius+epsilon;
    if(r > rmax) {
       LOG("INukeUtils", pINFO)
         << "Particle was stepped too far away (r = " << r << " fm)";
       LOG("INukeUtils", pINFO)
         << "Placing it " << epsilon 
         << " fm outside the nucleus (r' = " << rmax << " fm)";
       double scale = rmax/r;
       x4new *= scale;
    }//r>rmax
  }//nucl radius set

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "\n Init direction = " << print::Vec3AsString(&dr)
      << "\n Init position (in fm,nsec) = " << print::X4AsString(p->X4())
      << "\n Fin  position (in fm,nsec) = " << print::X4AsString(&x4new);
#endif

  p->SetPosition(x4new);
}
//___________________________________________________________________________
// Method to handle compound nucleus considerations, preequilibrium
//    and equilibrium
//    Alex Bell -- 6/17/2008
void genie::utils::intranuke::PreEquilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, 
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "PreEquilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles
 
  double ppcnt = (double) RemnZ / (double) RemnA; // % of protons left

  // figure out the final state conditions
  
  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  for(int i=0;i<3;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
          RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
      }

  // do the phase space decay & save all f/s particles to the event record
  bool success = genie::utils::intranuke::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if(success)  LOG("INukeUtils",pINFO) << "Successful phase space decay for pre-equilibrium nucleus FSI event"; 
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of pre-equilibrium nucleus final state failed, details above");
      throw exception;
    }

  int p_loc = 0;
  while(p_loc<ev->GetEntries())
    {
      GHepParticle * p_ref = ev->Particle(p_loc);
      if(!p->ComparePdgCodes(p_ref)) p_loc++;
      else
        {
          if(!p->CompareStatusCodes(p_ref)) p_loc++;
          else
            {
              if(!p->CompareMomentum(p_ref)) p_loc++;
              else break;
            }
        }
     }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Particle at: " << p_loc;
#endif

 // find the appropriate daughter
  vector<int> * descendants = ev->GetStableDescendants(p_loc);

  int loc       = p_loc + 1;
  int f_loc     = p_loc + 1;
  double energy = ev->Particle(loc)->E();

/*  // (1) least energetic
  double min_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy<min_en)
	{
	  f_loc = loc;
	  min_en = energy;
	}
    }
*/
  // (2) most energetic
  double max_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy>max_en)
        {
          f_loc = loc;
          max_en = energy;
        }
    }

  // (3) 1st particle
  // ...just use the defaulted f_loc

  delete descendants;

  // change particle status for decaying particle
  ev->Particle(f_loc)->SetStatus(kIStIntermediateState);
  // decay a clone particle
  GHepParticle * t = new GHepParticle(*(ev->Particle(f_loc)));
  t->SetFirstMother(f_loc);
  genie::utils::intranuke::Equilibrium(ev,t,RemnA,RemnZ,RemnP4,DoFermi,FermiFac,Nuclmodel,NucRmvE,mode);

  delete t;
}
//___________________________________________________________________________
// Method to handle Equilibrium reaction
// Alex Bell -- 6/17/2008
void genie::utils::intranuke::Equilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Equilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // % of protons left
  double ppcnt = (double) RemnZ / (double) RemnA;

  // figure out the final state conditions

  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  //add additonal particles to stack
  for(int i=0;i<2;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
	  RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Remnant nucleus (A,Z) = (" << RemnA << ", " << RemnZ << ")";
#endif

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
    }

  // do the phase space decay & save all f/s particles to the record
  bool success = genie::utils::intranuke::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if (success) LOG("INukeUtils",pINFO) << "successful pre-equilibrium interaction";
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of compound nucleus final state failed, details above");
      throw exception;
    }

}
//___________________________________________________________________________
bool genie::utils::intranuke::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode)
{
  // For compatibility during testing phase to avoid make clean, I think.
  std::cout << "Does Anybody Ever Call Me?" << std::endl;
  return TwoBodyCollision(ev, pcode, tcode, scode, s2code, C3CM, p, t, RemnA, RemnZ, RemnP4, 0, mode);
}

bool genie::utils::intranuke::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, int ElasticConfig, EINukeMode mode)
{
  // Aaron Meyer (10/29/09)
  // Adapted from kinematics in other function calls
  //
  // C3CM is the cosine of the scattering angle, calculated before calling
  // p and t are the output particles, must be allocated before calling
  // pcode,tcode,scode,s2code are initial and final particle PDG codes in scattering
  // return value used for error checking

  // Kinematic variables
  
  double M3, M4; // rest energies, in GeV
  double E3L, P3L, E4L, P4L;
  TVector3 tP1L, tPtot, tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, tP3L, tP4L,tP1tCM;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  // RandomGen * rnd = RandomGen::Instance();

  // handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // get mass for particles
  M3 = pLib->Find(scode)->Mass();
  M4 = pLib->Find(s2code)->Mass();

  // get lab energy and momenta and assign to 4 vectors
  TLorentzVector t4P1L = *p->P4();
  TLorentzVector t4P2L = *t->P4();

  // binding energy
  double bindE = 0.025; // empirical choice, might need to be improved
  //double bindE = 0.0;

  // carry out scattering
  TLorentzVector t4P3L, t4P4L;

  LOG("TwoBodyCollision",pINFO) << "Inelastic configuration is " << ElasticConfig;

  //Elastic Config 3 uses the fixed TwoBodyKinematicsElastic for these and for Elastic
  //Elastic Config 4 uses the fixed TwoBodyKinematicsElastic for these and noFSI for Elastic.
  if(ElasticConfig == 3 || ElasticConfig == 4){
    if (!TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision",pNOTICE)
	  << "TwoBodyKinematicsElastic fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }
  } else {
    if (!TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision",pNOTICE)
	  << "TwoBodyKinematics fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }


  }

  

  // error checking
  P3L = t4P3L.Vect().Mag();
  P4L = t4P4L.Vect().Mag();
  E3L = t4P3L.E();
  E4L = t4P4L.E();
  LOG("INukeUtils",pINFO)
    << "C3CM, P3 = " << C3CM << "  " 
    << P3L << "   " << E3L << "\n" << "             P4 = " 
    << P4L << "   " << E4L ;

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }
  if(!(TMath::Finite(P4L)) || P4L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  /*// pauli blocking  turn off for now to better match data
  //  if(P3L<fFermiMomentum && pdg::IsNeutronOrProton(scode) ||
  //     P4L<fFermiMomentum && pdg::IsNeutronOrProton(s2code) )
  if(P3L<.25 && pdg::IsNeutronOrProton(scode) ||
     P4L<.25 && pdg::IsNeutronOrProton(s2code) )
    {
      LOG("INukeUtils",pNOTICE)<< "TwoBodyCollision failed: Pauli blocking";
      p->SetStatus(kIStHadronInTheNucleus);
      RemnP4 -= TLorentzVector(0,0,0,bindE);
      return false;
      }*/

  // update remnant nucleus
  RemnP4 -= t4P2L;
  if (tcode==kPdgProton) {RemnZ--;RemnA--;}
  else if(tcode==kPdgNeutron) RemnA--;

  // create t particle w/ appropriate momenta, code, and status
  // Set target's mom to be the mom of the hadron that was cloned
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  // adjust p to reflect scattering
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);

  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);

  if (mode==kIMdHN)
  {
    p->SetStatus(kIStHadronInTheNucleus);
    t->SetStatus(kIStHadronInTheNucleus);
  }
  else
  {
    p->SetStatus(kIStStableFinalState);
    t->SetStatus(kIStStableFinalState);
  }
  LOG("INukeUtils",pINFO) << "Successful 2 body collision";
  return true;

}
//___________________________________________________________________________
bool genie::utils::intranuke::TwoBodyKinematicsElastic(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // January 2019 Lauren Harewood and Rik Gran, University of Minnesota Duluth
  // Computes an elastic scatter between two input particles

  // Boost from lab to CM frame
  // scatter angle theta given to the function using Rotate()
  // scatter angle azimuth generated isotropically using Rotate()
  // check for misbehavior
  // Boost back to lab frame
  // Clean up and finish conserving energy
  
  double theta, phi;  // theta reextracted from cos(thetaCM).
  double OpAng, CheckAng;
  TVector3 tbeta, tbetadir, P1Lab, P2Lab, P3Lab,P4Lab;
  TVector3 vP3L, P1CM, P3CM, P4CM;  // P2CM
  TLorentzVector t4P1buf, t4P2buf, t4Ptot, t4P3buf, t4P4buf;

  double missingE = 0.0;
  double missingpx = 0.0;
  double missingpy = 0.0;
  double missingpz = 0.0;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking for unphysical cosine(thetaCM) angles.
  if (C3CM < -1. || C3CM > 1.) return false;

  // if C3CM == 1.0, no scatter occurs, so exit?  but this routine may need to do something.
  //if(C3CM - 1.0 < 0.000001) return; //??  Hmm.

  bool AbsorptionNNSpecial = false;
  if(t4P2L.M() > 1.876 && t4P2L.M() < 1.999){
    // The 1.876 will sepecificaly exclude a ground-state deuteron, but include two nucleons.
    // If a deuteron is passed, it will try to elastic scatter instead.
    // This routine is NOT passed two on-shell nucleons, the M is slightly higher
    // this version requires slightly different treatment.
    LOG("INukeUtils",pNOTICE) << "Found absorption of meson on two nucleons M3 M4 " << M3 << " " << M4 << " from " << t4P1L.M() << " " << t4P2L.M();
    AbsorptionNNSpecial = true;
  }
  
  LOG("INukeUtils",pNOTICE) << "P1Lin " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "P2Lin " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();

  // Rare cases where it tries to scatter off a negative mass nucleus.
  // Lets choose not to fulfill this request. 
  if(t4P1L.M() < 0.0 || t4P2L.M() < 0.0 || !TMath::Finite(t4P1L.M()) || !TMath::Finite(t4P2L.M())
     || !TMath::Finite(t4P1L.E()) || !TMath::Finite(t4P2L.E()) || t4P1L.E() < 0.0 || t4P2L.E() < 0.0)
    {
      LOG("INukeUtils",pWARN) <<"TwoBodyKinematics Failed1: cowardly refusing to scatter off badly defined inputs";
      LOG("INukeUtils",pWARN) <<"E1L, E2L, M3, M4 : "<< t4P1L.E() <<", "<< t4P2L.E() <<", "<< M3 <<", "<< M4;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }

  // what if the inputs are so far off shell we can't handle this?
  
  // recover the original theta from cosine(theta).
  theta = TMath::ACos(C3CM);

  // fill internal buffers that will be modified leaving inputs unchanged
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;

  double netmassE = (M3 + M4) - (t4P1L.M() + t4P2L.M());

  if((t4P1buf.E() - bindE + t4P2buf.E()) < (M3 + M4))
    {
      LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed2: Forbidden by not enough E to make mass and unbind nucleon";
      LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4, bindE : "<< t4P1buf.E() <<", "<< t4P2buf.E() <<", "<< M3 <<", "<< M4 << ", " <<bindE;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }
  
  //  The routine that calls this will decide if we should do something with removal energy
  // binding energy
  if (TMath::Abs(bindE) > 0.00001 || TMath::Abs(netmassE) > 0.00001)
    {

      // Following the original strategy
      // bindE is the removal cost to get another nucleon or two out of the nucleus.
      // this cost, plust its associated momentum, is extracted from the incoming particle,
      // then it is changed to its new species ME, and the result of SetXYZM is again on shell.
      // the momentum extracted is given to the target, then SetXYZM with M4 puts that on shell.
      // There will be no missing momentum, but some missing energy near bindE.
      // Then the two on-shell particles go through the scattering process.
      // That missing energy is saved and added to the remnant at the end.

      // this is consistent with the impulse-approximation treatment of this process
      // sUMone would say careful treatment would put these hadrons in a potential, but then
      // wave hands and not be specific about how careful that treament isn't.   bOO !

      // this is a fundamentally dirty process, and this approximation lets us proceed
      // while maintaining energy and momentum conservation in both CM and lab frame.

      // TODO:  (at least) one other process *wants* to call this function.
      // pion absorption on two nucleons.
      // It will send in a pion plus a 1.87xx Mass dinucleon AND a scattering angle.
      // it will return two nucleons.   (I suppose it checks energy conservation first.)
      // need code to handle this special case.

      LOG("INukeUtils",pNOTICE) << "Starting with binding E " << bindE << " for new particles " << M3 << " " << M4 
			      << " from " << t4P1L.M() << " " << t4P2L.M();
      
      double oldP = t4P1buf.P();
      double newE = t4P1buf.E() - bindE - netmassE;
      double newP = 0.0;
      double pscale = 0.0;

      if(newE < M3 && !AbsorptionNNSpecial){

	// Is this a pion absorption event? Don't scale momentum.
	if(t4P2buf.M() > 1.800){
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3a: found pion absorption? " << newE << " M3 " << M3;
	  // Not implemented yet.  Need to divide the pion rest mass between the two particles,
	  // add the right amount of back to back momentum to keep them on shell.
	  // then scatter.    This is actually easier done in the CM frame, I think.	  

	}	

	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3b: not have enough P1L energy " << newE << " M3 " << M3;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
	
      } 

      newP = TMath::Sqrt(newE*newE - M3*M3);
      pscale = newP/oldP;


      if(AbsorptionNNSpecial){
	newE = t4P1buf.E() - bindE;   //netmass will be dealt with in the CM frame.
	t4P1buf.SetPxPyPzE(t4P1buf.X(), t4P1buf.Y(), t4P1buf.Z(), newE);
      } else {
	t4P1buf.SetXYZM(t4P1buf.X()*pscale, t4P1buf.Y()*pscale, t4P1buf.Z()*pscale, M3);
      }
      //LOG("INukeUtils",pNOTICE) <<"Shifted P1 " << t4P1buf.

      // give the change of momentum to t4P2buf
      missingpx = t4P1L.X() - t4P1buf.X();
      missingpy = t4P1L.Y() - t4P1buf.Y();
      missingpz = t4P1L.Z() - t4P1buf.Z();
      if(AbsorptionNNSpecial){
	// this should be unchanged so do nothing
	//t4P2buf.SetXYZM(t4P2L.X(), t4P2L.Y(), t4P2L.Z(), M2);
      } else {
	t4P2buf.SetXYZM(t4P2L.X()+missingpx, t4P2L.Y()+missingpy, t4P2L.Z()+missingpz, M4);
      }
      

      // if this did not work, something will be negative or nan.

      if(!AbsorptionNNSpecial && !(t4P2buf.E() >= M4)){
	//LOG("INukeUtils",pNOTICE) <<"Shifted P1 will fail " << newE << " M3 " << M3 << " Think this through better";
	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed4: t4P2buf.E() !>= M4 " << t4P2buf.E() << " M4 " << M4;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
      }

      // whatever path we took above, compute the missing energy and momentum
      // input - shifted is the missing energy.  We will add this to the remnant.
      missingE = (t4P1L.E() + t4P2L.E()) - (t4P1buf.E() + t4P2buf.E());
      missingpx = (t4P1L.X() + t4P2L.X()) - (t4P1buf.X() + t4P2buf.X());
      missingpy = (t4P1L.Y() + t4P2L.Y()) - (t4P1buf.Y() + t4P2buf.Y());
      missingpz = (t4P1L.Z() + t4P2L.Z()) - (t4P1buf.Z() + t4P2buf.Z());

      LOG("INukeUtils",pNOTICE) << " Missing lab-frame momenta for FSI=2,4 "
				<< missingpx << " " << missingpy << " " << missingpz << " Ptot "
				<< TMath::Sqrt(missingpx*missingpx + missingpy*missingpy + missingpz*missingpz)
				<< " E " << missingE << " bindE " << bindE;
      if(missingE - bindE > 0.020)LOG("INukeUtils", pWARN) << "Missing lab-frame energy is unusually high " << missingE << " " << bindE;

      
    }

  //------- Start boost to CM frame
  
  t4Ptot = t4P1buf + t4P2buf;
  
  // calculate beta and gamma
  // easiest form to work with for two-body scattering
  // seriously? "divide by" overload operator not available for Vect() ?
  tbeta = t4Ptot.Vect() * (1.0 / (t4P1buf.E() + t4P2buf.E()));
  tbetadir = tbeta.Unit();  // direction only

  LOG("INukeUtils",pNOTICE) << "beta " << tbeta.Mag() << " xyz " << tbeta.X() << " " << tbeta.Y() << " " << tbeta.Z();

  // the incoming particle could be too 
  if( !(TMath::Finite(tbeta.Mag())))
    {
      LOG("INukeUtils",pNOTICE)
	<< "Beta or something worse is not a real number: " << tbeta.Mag() << " exiting";

      t4P3L.SetXYZM(0.0, 0.0, 0.0, M3);
      t4P4L.SetXYZM(0.0, 0.0, 0.0, M4);
      return false;
    }
  
  // beta = tbeta.Mag();  // magnitude only not needed
  // gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);  // not needed
  
  // boost to CM frame 
  
  LOG("INukeUtils",pNOTICE) << "P1Lab " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2Lab " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
 
  t4P1buf.Boost(-tbeta);
  t4P2buf.Boost(-tbeta);

  LOG("INukeUtils",pNOTICE) << "P1cm " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2cm " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
  LOG("INukeUtils",pNOTICE) << "Above had better be back to back.";


  // check to see if decay is viable
  // If the total energy is negative, if the energy of P1 is less than its new mass, 
  if(t4P1buf.E()+t4P2buf.E() < 0.0 || (t4P1buf.E() < M3 && !AbsorptionNNSpecial) || t4P1buf.E() < 0.0)
  {
    if (t4P1buf.E()+t4P2buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5a: Total energy is negative";
    if (t4P1buf.E() < M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5b: Scattered Particle 3 CM energy is too small";
    if (t4P1buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5c: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }


  //------- Special cases
  if(AbsorptionNNSpecial){
    // Pion absorption redistribute the energy keeping the momentum vectors the same.
    //TLorentzVector
    t4P3buf = t4P1buf;
    t4P4buf = t4P2buf;
    
    t4P3buf.SetXYZM(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z(),M3);
    t4P4buf.SetXYZM(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z(),M4);
    
    // By construction, the on-shell energy is different even though momenta are the same
    double deltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();
    double totalE = t4P1buf.E() + t4P2buf.E();
    // Now I need to distribute the difference in energy such that the momenta are still back to back
    // If the masses were identical, this would be super easy, just distribute it half and half.
    double newE = 0.5 * totalE;
    // hack, if it is a proton and neutron, this gives the first order correction.
    // don't use this code for wildly different particles.
    if(M4 != M3)newE += 0.5 * TMath::Abs(M4 - M3);
    double oldP = t4P1buf.P();
    double newP = TMath::Sqrt(newE*newE - M3*M3);
    double Pscale = newP/oldP;
    t4P3buf.SetXYZM(t4P1buf.X()*Pscale, t4P1buf.Y()*Pscale, t4P1buf.Z()*Pscale, M3);
    t4P4buf.SetXYZM(t4P2buf.X()*Pscale, t4P2buf.Y()*Pscale, t4P2buf.Z()*Pscale, M4);

    double newdeltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();

    t4P1buf.SetXYZM(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z(),M3);
    t4P2buf.SetXYZM(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z(),M4);

    // really, there is a canned CERNLIB routine that does this calculation exactly
    // regardless of how different the masses M3 and M4 are, right ?
    // it is the same one used in the 2p2h code.
    // just to move on, I want to hide this, but 
    LOG("INukeUtils",pNOTICE) << "Just shared a pion mass " << deltaE << " with energy " << newdeltaE << " left over, will let the remnant take care of it " << " pscale " << Pscale << " oldP " << oldP << " newP " << newP << " used pion E " << deltaE ;
    LOG("INukeUtils",pNOTICE) << "P1cm2 " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
    LOG("INukeUtils",pNOTICE) << "P2cm2 " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
    LOG("INukeUtils",pNOTICE) << "Above had better be back to back. deltaE " << deltaE << " " << newdeltaE << " " << Pscale << " oldP " << oldP << " newP " << newP << " newE ";
	
  }

  //------- START scatter in CM frame

  // Start the scatter of the particle.
  // This works with three vectors, so make the two we need.

  P1CM.SetXYZ(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z());
  //P2CM.SetXYZ(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z());  // not needed.
  P3CM=P1CM;
  
  // To do the scatter the code will use the Rotate() around an arbitrary axis
  // For the theta rotation, we want an axis that is already perpendicular to P3
  TVector3 OrthoVec;

  //check if P1CM is in x-y plane
  if(TMath::Abs(P1CM.Z()) < 0.00001){
    if(TMath::Abs(P1CM.Y()) > 0.00001){
      // if XY plane and not mostly along X,
      // then pick an othogonal vector in XY plane.
      // if P1CM is exactly Y axis, this returns X axis.
      OrthoVec.SetXYZ(1.0, -P1CM.X()/P1CM.Y(), 0.0);
    } else {
      // If it was practically exactly X axis
      // Rotate round Z axis instead.
      OrthoVec.SetXYZ(-P1CM.Z()/P1CM.X(), 0.0, 1.0);
    }
  } else {
    // This will be the most common case
    // rotate around an orthogonal vector in YZ plane.
    OrthoVec.SetXYZ(0.0, 1.0, -(P1CM.Y())/P1CM.Z());
  }
        
  //Print Orthogonal Vector
  //Angle between P1CM and OrthoVec should be Pi/2
  CheckAng=P1CM.Angle(OrthoVec);
  
  // So now do the rotation around OrthoVec = scattered by theta.
  P3CM.Rotate(theta, OrthoVec);   

  // get random phi angle, distributed uniformally in 360 deg
  phi = 2.0 * kPi * rnd->RndFsi().Rndm();
  // phi = kPi;  // override for testing the calculation
  
  //rotate around PHI
  P3CM.Rotate(phi,P1CM);
  
  // Special Case Z axis by-hand calcultion for a sanity check [deleted]

  //Calculate Opening Angle
  OpAng=P1CM.Angle(P3CM);

  LOG("INukeUtils",pNOTICE) << " OrthogV for theta " << OrthoVec.X() << " " << OrthoVec.Y() << " " << OrthoVec.Z() << " Pi/2 = 1.57? " << CheckAng << " final OpAng " << OpAng/0.0174533 << " is theta? " << theta << " deg " << theta/0.0174533 << " phirad " << phi;
   
  double thetacheck= OpAng-theta;
  if(TMath::Abs(thetacheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: center of momentum scatter angle is wrong.  Reconsider Rotations ";
    assert(TMath::Abs(thetacheck) < 0.000001);
  }

  //set scattered outgoing hadron 4-vector to CM 3-momentum
  t4P3buf.SetXYZM(P3CM.X(),P3CM.Y(),P3CM.Z(),M3);
 
  // In the CM frame, particle 4 is back to back with particle 3
  P4CM=-P3CM;

  //set scattered remnant 4-vector to CM 3-momentum
  t4P4buf.SetXYZM(P4CM.X(),P4CM.Y(),P4CM.Z(),M4);
  
  LOG("INukeUtils",pNOTICE) << "P3cm " << t4P3buf.P() << " pxyz " << t4P3buf.X() << " " << t4P3buf.Y() << " " << t4P3buf.Z() << " E " << t4P3buf.E() << " M " << t4P3buf.M();
  LOG("INukeUtils",pNOTICE) << "P4cm " << t4P4buf.P() << " pxyz " << t4P4buf.X() << " " << t4P4buf.Y() << " " << t4P4buf.Z() << " E " << t4P4buf.E() << " M " << t4P4buf.M();
  LOG("INukeUtils",pNOTICE) << "Back to back by explicit construction.";

  double eCMcheck  = t4P1buf.E() + t4P2buf.E() - (t4P3buf.E() + t4P4buf.E());
  double pxCMcheck = t4P1buf.X() + t4P2buf.X() - (t4P3buf.X() + t4P4buf.X());
  double pyCMcheck = t4P1buf.Y() + t4P2buf.Y() - (t4P3buf.Y() + t4P4buf.Y());
  double pzCMcheck = t4P1buf.Z() + t4P2buf.Z() - (t4P3buf.Z() + t4P4buf.Z());

  LOG("INukeUtils",pNOTICE) << "Check CM  4-momentum conservation  E  "<< eCMcheck <<" Px "<< pxCMcheck << " Py  " << pyCMcheck << " Pz " << pzCMcheck;
  
  if(TMath::Abs(pxCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM x momenta do not balance ";
    assert(TMath::Abs(pxCMcheck) <= 0.00001);
  }
  
  if(TMath::Abs(pyCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM y momenta do not balance ";
    assert(TMath::Abs(pyCMcheck) <= 0.00001);
  }

  if(TMath::Abs(pzCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM z momenta do not balance ";
    assert(TMath::Abs(pzCMcheck) <= 0.00001);
  }

  if(TMath::Abs(eCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM energy not balance ";
    assert(TMath::Abs(eCMcheck) <= 0.00001);
  }    


  //------ Start boost particles from CM back to lab frame
  
  t4P3buf.Boost(tbeta);
  P3Lab.SetXYZ(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z());
  // And set the to-be returned 4-vector to this
  t4P3L = t4P3buf;

  t4P4buf.Boost(tbeta);
  P4Lab.SetXYZ(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z());
  t4P4L=t4P4buf;
  
  LOG("INukeUtils",pNOTICE) << "P3lab " << t4P3L.P() << " " << t4P3L.X() << " " << t4P3L.Y() << " " << t4P3L.Z() << " E " << t4P3L.E()  << " M " << t4P3L.M();

  LOG("INukeUtils",pNOTICE) << "P4lab " << t4P4L.P() << " " << t4P4L.X() << " " << t4P4L.Y() << " " << t4P4L.Z() << " E " << t4P4L.E() << " M " << t4P4L.M();
  
  // boost unscattered particles back to lab too
  // was for checking energy and momentum conservation
  // and to track the removal energy and momentum for inelastics.
  // but is not needed now.   Checks are made to the actual unmodified inputs.
  //t4P1buf.Boost(tbeta);
  //t4P2buf.Boost(tbeta); 

  // As I debug this test, I'm listening to Bob Dylan's song Outlaw Blues

  // check that energy would be conserved in the lab frame,
  // except for the treatment of bindE and its momentum.

  double echeck  = t4P1L.E() + t4P2L.E() - missingE - (t4P3L.E() + t4P4L.E());
  double pxcheck = t4P1L.X() + t4P2L.X() - missingpx - (t4P3L.X() + t4P4L.X());
  double pycheck = t4P1L.Y() + t4P2L.Y() - missingpy - (t4P3L.Y() + t4P4L.Y());
  double pzcheck = t4P1L.Z() + t4P2L.Z() - missingpz - (t4P3L.Z() + t4P4L.Z());

  LOG("INukeUtils",pNOTICE) << "Check lab 4-momentum conservation  E  " << echeck << " Px " << pxcheck << " Py " << pycheck << " Pz " << pzcheck;

  if(AbsorptionNNSpecial){
    // because I'm sloppy for pion absorption and not using the CERNLIB routine, hide the slight non-conservation.
    // add to missingE, but make sure I have the right direction.
    // missingP should have been zero and missing E should have been -bindE, which should have been paid by the pion.
    // in the end we are going to ADD this to the remnant, so echeck is initial - final.
    // if initial is higher than final, there is energy left over, this is a positive number, and adding is right.

    missingE += echeck;
    missingpx += pxcheck;
    missingpy += pycheck;
    missingpz += pzcheck;
    LOG("INukeUtils",pNOTICE) << "MissingE was " << missingE - echeck << " but is now " << missingE << " this will be added to the remnant ";

    TVector3 tvn1;
    TVector3 tvn2;
    tvn1.SetXYZ(t4P3L.X(),t4P3L.Y(),t4P3L.Z());
    tvn2.SetXYZ(t4P4L.X(),t4P4L.Y(),t4P4L.Z());
    double nnangle = tvn1.Angle(tvn2);
    LOG("INukeUtils",pNOTICE) << "Found absorption opening angle was " << nnangle << " rad " << nnangle*57.2957795 << " deg"; 
    
  } else {
  
    if(TMath::Abs(pxcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab x momenta do not balance " << pxcheck;
      assert(TMath::Abs(pxcheck) <= 0.00001);
    }
    
    if(TMath::Abs(pycheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab y momenta do not balance " << pycheck;
      assert(TMath::Abs(pycheck) <= 0.00001);
    }
    
    if(TMath::Abs(pzcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab z momenta do not balance " << pzcheck;
      assert(TMath::Abs(pzcheck) <= 0.00001);
    }
    
    if(TMath::Abs(echeck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab energy does not balance " << echeck;
      assert(TMath::Abs(echeck) <= 0.00001);
    }

  }


  // handle very low momentum particles--- handle in cases
  if( !(TMath::Finite(P3Lab.Mag())) || P3Lab.Mag() < 0.001)
    {
      LOG("INukeUtils",pNOTICE)
	<< "Particle 3 momentum small or non-finite: " << P3Lab.Mag()
	<< "\n" << "--> Assigning .001 as new momentum";
      P3Lab.SetXYZ(0.0, 0.0, 0.001);
      t4P3L.SetXYZM(0.0, 0.0, 0.001, M3);
    }

  //What failure mode is this supposed to test?   This should never happen.
  //check that scattered remnant in lab frame is positive
  if(t4P4L.Mag2()<0 || t4P4L.E() < 0.00001)
    {
      LOG("INukeUtils",pWARN)<<"TwoBodyKinematics Failed6: Target mass or energy is negative";
      t4P3L.SetPxPyPzE(0.,0.,0.,0.);
      t4P4L.SetPxPyPzE(0.,0.,0.,0.);
      return false;
    }
  
  //if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,bindE);
  if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,missingE);
  return true;

}


//___________________________________________________________________________
bool genie::utils::intranuke::TwoBodyKinematics(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // Aaron Meyer (05/17/10)
  // Adapted from kinematics in other function calls
  //
  // Outgoing particle masses M3,M4
  // Scatters particles according to normal two body collisions
  //
  // bindE is the binding energy (GeV) of a particle removed from the nucleus (default 0)
  // For nonzero binding energy, remove the binding energy from the total energy,
  //   then put both of the particles back on mass shell by shifting momentum/energy
  //   of target
  // Momentum only shifted in the direction parallel to the probe's motion
  //
  // Rotates final transverse component of momentum by a random angle from 0->2pi
  // Return value for error checking
  // Gives outgoing 4-momenta of particles 3 and 4 (t4P3L, t4P4L respectively)
  //
  // All 4-momenta should be on mass shell

  double E1L, E2L, P1L, P2L, E3L, P3L;
  double beta, gm; // speed and gamma for CM frame in Lab
  double S3CM; // sin of scattering angle
  double PHI3;
  double E1CM, E2CM, E3CM, P3CM;//, E4CM, P4CM;
  double P3zL, P3tL;//, P4zL, P4tL;
  double Et;
  double theta1, theta2, theta5, P1zL, P2zL, P1tL, P2tL;
  TVector3 tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, vP3L,P1CM;
  TLorentzVector t4P1buf, t4P2buf, t4Ptot;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking
  if (C3CM < -1. || C3CM > 1.) return false;

  // calculate sine from scattering angle
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);



  LOG("INukeUtils",pNOTICE) << "AM P1Lin " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "AM P2Lin " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();
  LOG("INukeUtils",pNOTICE) << "AM generate M3 M4 " << M3 << " " << M4 << " and theta " << TMath::ACos(S3CM)/0.01745329 << " degrees";
  
  // fill buffers
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;

  // get lab energy and momenta
  E1L = t4P1buf.E();
  P1L = t4P1buf.P();
  E2L = t4P2buf.E();
  P2L = t4P2buf.P();
  t4Ptot = t4P1buf + t4P2buf;

  LOG("INUKEUTILS",pWARN) << "TwoBodyKinematics:  Using old version";

  // binding energy
  if (bindE!=0)
    {

      E1L -= bindE;

      if (E1L+E2L < M3+M4) 
	{
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Forbidden by binding energy";
	  LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4 : "<< E1L <<", "<< E2L <<", "<< M3 <<", "<< M4;
	  t4P3L.SetPxPyPzE(0,0,0,0);
	  t4P4L.SetPxPyPzE(0,0,0,0);
	  return false;
	  }
    }

  // calculate beta and gamma
  tbeta = t4Ptot.Vect() * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // get angle and component info
  theta1 = t4P1buf.Angle(tbeta);
  theta2 = t4P2buf.Angle(tbeta);
  //component of momenta in direction of boost
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  //component of momenta perpendicular to boost
  P1tL =TMath::Sqrt(P1L*P1L - P1zL*P1zL);
  P2tL =-TMath::Sqrt(P2L*P2L - P2zL*P2zL);
  //take a unit vector not in the same direction as the boost
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  //calculate angle between boost dir and said unit vector   
  theta5 = tVect.Angle(tbetadir);
  //calculate amount of boost dir NOT along said unit vector dir
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;

//-------

  LOG("INukeUtils",pINFO) <<"M1   "<<t4P1L.M()<<  ", M2    "<<t4P2L.M();
  LOG("INukeUtils",pINFO) <<"E1L  "<<E1L<< ", E1CM  "<<E1CM;
  LOG("INukeUtils",pINFO) <<"P1zL "<<P1zL<<", P1zCM "<<tP1zCM.Mag()<<", P1tL "<<P1tL;
  LOG("INukeUtils",pINFO) <<"E2L  "<<E2L<< ", E2CM  "<<E2CM;
  LOG("INukeUtils",pINFO) <<"P2zL "<<P2zL<<", P2zCM "<<tP2zCM.Mag()<<", P2tL "<<P2tL;
  LOG("INukeUtils",pINFO) <<"C3CM "<<C3CM;

//-------
  E3CM = (Et*Et + M3*M3 - M4*M4) / (2.0 * Et);


  // check to see if decay is viable
  if(E3CM*E3CM - M3*M3<0 || E3CM<0 || Et<0)
  {
    if (Et<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Total energy is negative";
    if (E3CM<M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM energy is too small";
    if (E3CM*E3CM - M3*M3<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);


  // Lauren and Rik thinks this goes awry starting here.
  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);

  //-------

  double E4CM = Et-E3CM;
  double P4zL = gm*beta*E4CM - gm*P3CM*C3CM;
  double P4tL = -1.*P3tL;
  double P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  double E4L = TMath::Sqrt(P4L*P4L + M4*M4);
 
  LOG("INukeUtils",pINFO) <<"M3   "<< M3 <<  ", M4    "<< M4;
  LOG("INukeUtils",pINFO) <<"E3L   "<<E3L<< ", E3CM "<<E3CM;
  LOG("INukeUtils",pINFO) <<"P3zL  "<<P3zL<<", P3tL "<<P3tL;
  LOG("INukeUtils",pINFO) <<"C3L   "<<P3zL/P3L;
  LOG("INukeUtils",pINFO) <<"Check:";
  LOG("INukeUtils",pINFO) <<"E4L   "<<E4L<< ", E4CM "<<E4CM;
  LOG("INukeUtils",pINFO) <<"P4zL  "<<P4zL<<", P4tL "<<P4tL;
  LOG("INukeUtils",pINFO) <<"P4L   "<<P4L;
  LOG("INukeUtils",pINFO) <<"C4L   "<<P4zL/P4L;

  double echeck = E1L + E2L - (E3L + E4L);
  double pzcheck = P1zL+ P2zL - (P3zL + P4zL);
  double ptcheck = P1tL+ P2tL - (P3tL + P4tL);
  
  LOG("INukeUtils",pINFO) <<"Check 4-momentum conservation -  Energy  "<<echeck<<", z momentum "<<pzcheck << ",    transverse momentum  " << ptcheck ;

  // -------

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();

  vP3L = P3zL*tbetadir + P3tL*tTrans;
  vP3L.Rotate(PHI3,tbetadir);

  t4P3L.SetVect(vP3L);
  t4P3L.SetE(E3L);

  t4P4L = t4P1buf + t4P2buf - t4P3L;
  t4P4L-= TLorentzVector(0,0,0,bindE);
  /*
    LOG("INukeUtils",pINFO) <<"GENIE:";
    LOG("INukeUtils",pINFO) <<"E4L   "<<t4P4L.E();
    LOG("INukeUtils",pINFO) <<"P4zL  "<<t4P4L.Vect()*tbetadir<<", P4tL "<<-1.*TMath::Sqrt(t4P4L.Vect().Mag2()-TMath::Power(t4P4L.Vect()*tbetadir,2.));
    LOG("INukeUtils",pINFO) <<"P4L   "<<t4P4L.Vect().Mag();
    LOG("INukeUtils",pINFO) <<"C4L   "<<t4P4L.Vect()*tbetadir/t4P4L.Vect().Mag();  
  */

  //bool AbsorptionNNSpecial = false;
  if(t4P2L.M() > 1.876 && t4P2L.M() < 1.999){
    // The 1.876 will sepecificaly exclude a ground-state deuteron, but include two nucleons.
    // If a deuteron is passed, it will try to elastic scatter instead.
    // This routine is NOT passed two on-shell nucleons, the M is slightly higher
    // this version requires slightly different treatment.
    LOG("INukeUtils",pNOTICE) << "Found absorption of meson on two nucleons M3 M4 " << M3 << " " << M4 << " from " << t4P1L.M() << " " << t4P2L.M();

  
    TVector3 tvn1;
    TVector3 tvn2;
    tvn1.SetXYZ(t4P3L.X(),t4P3L.Y(),t4P3L.Z());
    tvn2.SetXYZ(t4P4L.X(),t4P4L.Y(),t4P4L.Z());
    double nnangle = tvn1.Angle(tvn2);
    LOG("INukeUtils",pNOTICE) << "Found absorption opening angle was " << nnangle << " rad " << nnangle*57.2957795 << " deg and KE " << t4P3L.E() - t4P3L.M() << " " << t4P4L.E() - t4P4L.M(); 


  }
  
  if(t4P4L.Mag2()<0 || t4P4L.E()<0)
  {
    LOG("INukeUtils",pNOTICE)<<"TwoBodyKinematics Failed: Target mass or energy is negative";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }

  if (bindE!=0) RemnP4 += TLorentzVector(0,0,0,bindE);
  return true;
}

//___________________________________________________________________________
bool genie::utils::intranuke::ThreeBodyKinematics(
  GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
  bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{

  // Aaron Meyer (7/15/10)
  //
  // Kinematics used in utils::intranuke::PionProduction
  // Handles the kinematics of three body scattering
  //
  // s1,s2,and s3 are pointers to particles with the PDG code that needs to be scattered
  // the last four variables are for Fermi momentum and pauli blocking, default will use none of them

  // kinematic variables
  double M1, M2, M3, M4, M5; // rest energies, in GeV
  double P1L, P2L, P3L, P4L, P5L;
  double E1L, E2L, E3L, E4L, E5L;
  double E1CM, E2CM, P3tL;
  double PizL, PitL, PiL, EiL;
  double EiCM, P4CM2, E4CM2, E5CM2, P3CM, E3CM;
  double beta, gm, beta2, gm2;
  double P3zL, P4zL, P4tL, P5zL, P5tL;
  double Et, M, theta1, theta2;
  double P1zL, P2zL;
  double theta3, theta4, phi3, phi4, theta5;
  TVector3 tP2L, tP1L, tPtot, tbeta, tbetadir, tTrans, tP4L, tP5L;
  TVector3 tP1zCM, tP2zCM, tP3L, tPiL, tbeta2, tbetadir2, tVect, tTrans2;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  M1 = pLib->Find(p->Pdg())->Mass();
  M2 = pLib->Find(tcode)->Mass();
  M3 = pLib->Find(s1->Pdg())->Mass();
  M4 = pLib->Find(s2->Pdg())->Mass();
  M5 = pLib->Find(s3->Pdg())->Mass();

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // handle fermi momentum
  if(DoFermi)
    {
      target.SetHitNucPdg(tcode);
      Nuclmodel->GenerateNucleon(target);
      tP2L = FermiFac * Nuclmodel->Momentum3();
      P2L = tP2L.Mag();
      E2L = TMath::Sqrt(tP2L.Mag2() + M2*M2);
    }
  else
    {
      tP2L.SetXYZ(0.0, 0.0, 0.0);
      P2L = 0;
      E2L = M2;
    }

  // first sequence, handle 4th and 5th products as composite
  E1L = p->E();

  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tPtot = tP1L + tP2L;

  tbeta = tPtot * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  theta1 = tP1L.Angle(tbeta);
  theta2 = tP2L.Angle(tbeta);
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir);
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  M = (rnd->RndFsi().Rndm()*(Et - M3 - M4 - M5)) + (M4 + M5);
  E3CM = (Et*Et + M3*M3 - M*M)/(2*Et);
  EiCM = Et - E3CM;
  if(E3CM*E3CM - M3*M3<0)
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction P3 has non-real momentum - retry kinematics";
    LOG("INukeUtils",pNOTICE) << "Energy, masses of 3 fs particales:"
      << E3CM << "  " << M3 << "  " << "  " << M4 << "  " << M5; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction particle 3 has non-real momentum");
    throw exception;
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  theta3 =   kPi * rnd->RndFsi().Rndm();
  theta4 =   kPi * rnd->RndFsi().Rndm();
  phi3   = 2*kPi * rnd->RndFsi().Rndm();
  phi4   = 2*kPi * rnd->RndFsi().Rndm();

  P3zL = gm*beta*E3CM + gm*P3CM*TMath::Cos(theta3);
  P3tL =  P3CM*TMath::Sin(theta3);
  PizL = gm*beta*EiCM - gm*P3CM*TMath::Cos(theta3);
  PitL = -P3CM*TMath::Sin(theta3);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  PiL = TMath::Sqrt(PizL*PizL + PitL*PitL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  EiL = TMath::Sqrt(PiL*PiL + M*M);

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  tP3L = P3zL*tbetadir + P3tL*tTrans;
  tPiL = PizL*tbetadir + PitL*tTrans;
  tP3L.Rotate(phi3,tbetadir);
  tPiL.Rotate(phi3,tbetadir);

  // second sequence, handle formally composite particles 4 and 5
  tbeta2 = tPiL * (1.0 / EiL);
  tbetadir2 = tbeta2.Unit();
  beta2 = tbeta2.Mag();
  gm2 = 1.0 / TMath::Sqrt(1.0 - beta2*beta2);

  E4CM2 = (M*M + M4*M4 - M5*M5) / (2*M);
  E5CM2 = M - E4CM2;
  P4CM2 = TMath::Sqrt(E4CM2*E4CM2 - M4*M4);

  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir2).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir2);
  tTrans2 = (tVect - TMath::Cos(theta5)*tbetadir2).Unit();

  P4zL = gm2*beta2*E4CM2 + gm2*P4CM2*TMath::Cos(theta4);
  P4tL = P4CM2*TMath::Sin(theta4);
  P5zL = gm2*beta2*E5CM2 - gm2*P4CM2*TMath::Cos(theta4);
  P5tL = - P4tL;

  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  P5L = TMath::Sqrt(P5zL*P5zL + P5tL*P5tL);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);
  E5L = TMath::Sqrt(P5L*P5L + M5*M5);

  // handle very low momentum particles
  if(!(TMath::Finite(P4L)) || P4L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }
  if(!(TMath::Finite(P5L)) || P5L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 5 " << M5 << " momentum small or non-finite: " << P5L
	<< "\n" << "--> Assigning .001 as new momentum";
      P5tL = 0;
      P5zL = .001;
      P5L = .001;
      E5L = TMath::Sqrt(P5L*P5L + M5*M5);
    }

  tP4L = P4zL*tbetadir2 + P4tL*tTrans2;
  tP5L = P5zL*tbetadir2 + P5tL*tTrans2;
  tP4L.Rotate(phi4,tbetadir2);
  tP5L.Rotate(phi4,tbetadir2);

  // pauli blocking
  if(P3L < FermiMomentum || ( pdg::IsNeutronOrProton(s2->Pdg()) && P4L < FermiMomentum ) )
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction fails because of Pauli blocking - retry kinematics"; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction final state not determined");
    throw exception;
    return false;
  }

  // create scattered particles w/ appropriate momenta, code, and status
  // Set moms to be the moms of the hadron that was cloned
  s1->SetFirstMother(p->FirstMother());
  s2->SetFirstMother(p->FirstMother());
  s3->SetFirstMother(p->FirstMother());
  s1->SetLastMother(p->LastMother());
  s2->SetLastMother(p->LastMother());
  s3->SetLastMother(p->LastMother());

  TLorentzVector(tP3L,E3L);
  TLorentzVector(tP4L,E4L);
  TLorentzVector(tP5L,E5L);

  s1->SetMomentum(TLorentzVector(tP3L,E3L));
  s2->SetMomentum(TLorentzVector(tP4L,E4L));
  s3->SetMomentum(TLorentzVector(tP5L,E5L));
  int mode = kIMdHA;
  LOG ("INukeUtils",pDEBUG) << "in Pi Prod, mode =  " << mode; 
  if (mode==kIMdHN)
    {
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
    }
  else
    {
      s1->SetStatus(kIStStableFinalState);
      s2->SetStatus(kIStStableFinalState);
      s3->SetStatus(kIStStableFinalState);
    } 
  return true;
  }
//___________________________________________________________________________
bool genie::utils::intranuke::PionProduction(
  GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
  TLorentzVector &RemnP4, bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{
  // Aaron Meyer (7/15/2010)
  //
  // Handles pion production reactions in both hA and hN mode
  // Calculates fundamental cross sections from fit functions
  // Uses isospin relations to determine the rest of cross sections
  //
  // p is the probe particle
  // s1, s2, and s3 are the particles produced in the reaction
  // must set the status and add particles to the event record after returning from this method
  // return value for error checking


  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // library reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool ptarg = false;
  int pcode = p->Pdg();

  int p1code = p->Pdg();
  // Randomly determine target and 1st product baryons
  int p3code = 0, p4code = 0, p5code = 0;

  //
  // Uses a fit curve log(sigma) = a - b/(T_pi - c) for pions
  // Fit parameters determined by Roman Tacik (4/3/09)
  // pi- & p cross sections are assumed to be the same as pi+ & n
  //
  // Fit curve for nucleons:
  // sigma = a*(1+b*e^(-c*(eta-d)^2))*(1-e^(-(f*eta)^g))*(1-e^(-h/eta^2))
  // 7 parameters (a,b,c,d,f,g,h)
  // eta is maximum kinematically allowed momentum of the pion, normalized by the mass
  // Uses isotopic spin decomposition of total cross sections
  //

   if ((p1code==kPdgPi0)||(p1code==kPdgPiP)||(p1code==kPdgPiM)) {
     
     double kine = 1000*p->KinE();
  
     // Determine cross sections

     // pion
     // pi- & p
     //  -> pi0 & pi0 & n
     //  a = 8.82; b = 573.2; c = 107.3;
     double xsec2pi0n = TMath::Max(0.,TMath::Exp(8.82 - (573.2/(kine-107.3))));
     //  -> pi- & pi+ & n
     //  a = 11.06; b = 985.9; c = 88.2;
     double xsecpippimn = TMath::Max(0.,TMath::Exp(11.06 - (985.9/(kine-88.2))));
     //  -> pi- & pi0 & p
     //  a = 9.58; b = 1229.4; c = 60.5;
     double xsecpimpi0p = TMath::Max(0.,TMath::Exp(9.58 - (1229.4/(kine-60.5))));
     double totpimp = xsec2pi0n + xsecpippimn + xsecpimpi0p;
     

     // pi+ & p
     //  -> pi+ & pi+ & n
     //  a = 5.64; b = 222.6; c = 150.0;
     double xsec2pipn = TMath::Max(0.,TMath::Exp(5.64 - (222.6/(kine-150.))));
     //  -> pi+ & pi0 & p
     //  a = 7.95; b = 852.6; c = 77.8;
     double xsecpippi0p = TMath::Max(0.,TMath::Exp(7.95 - (852.6/(kine-77.8))));
     double totpipp = xsec2pipn + xsecpippi0p;

     if (totpimp<=0 && totpipp<=0) {
       LOG("INukeUtils",pNOTICE) << "InelasticHN called below threshold energy";
       p->SetStatus(kIStHadronInTheNucleus);
       ev->AddParticle(*p);
       return false;
	}

     double xsecp, xsecn;
     switch (p1code) {
     case kPdgPi0:  xsecp = 0.5 * (totpimp + totpipp); xsecn = xsecp; break;
     case kPdgPiP:  xsecp = totpipp; xsecn = totpimp; break;
     case kPdgPiM:  xsecp = totpimp; xsecn = totpipp; break;
     default:
       LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
			       << PDGLibrary::Instance()->Find(p1code)->GetName();
       exceptions::INukeException exception;
       exception.SetReason("PionProduction final state not determined");
       throw exception;
       return false;
       break;
     }

     // Normalize cross sections by Z or A-Z

     xsecp *= RemnZ;
     xsecn *= RemnA-RemnZ;

     // determine target

     double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
     if (rand < xsecp) // proton target
       { rand /= RemnZ; ptarg = true;}
     else // neutron target
       { rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

  
     // determine final state

     if (((ptarg==true)&&(p1code==kPdgPiP))
	 || ((ptarg==false)&&(p1code==kPdgPiM)))
       { 
	 if (rand < xsec2pipn) // pi+ & pi+ & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = p4code;
	   }
	 else {  // pi+ & pi0 & p final state
	   p3code = (ptarg ? kPdgProton : kPdgNeutron);
	   p4code = p1code;
	   p5code = kPdgPi0;
	 }
       }
     else if (((ptarg==false)&&(p1code==kPdgPiP))
	      || ((ptarg==true)&&(p1code==kPdgPiM)))
       {
	 if (rand < xsec2pi0n) // pi0 & pi0 & n final state
	   { 
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else if (rand < (xsec2pi0n + xsecpippimn)) // pi+ & pi- & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = ((p1code==kPdgPiP) ? kPdgPiM : kPdgPiP);
	   }
	 else // pi0 & pi- & p final state
	   { 
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = p1code;
	     p5code = kPdgPi0;
	   }
       }
     else if (p1code==kPdgPi0)
       {
	 rand = rnd->RndFsi().Rndm();
	 if (rand < 191./270.)
	   {  // pi+ & pi- & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPiP;
	     p5code = kPdgPiM;
	   }
	 else if (rand < 7./135.)
	   {  // pi0 & pi0 & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else
	   {  // pi+ & pi0 & n final state
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = (ptarg ? kPdgPiP : kPdgPiM);
	     p5code = kPdgPi0;
	   }
       }
     else // unhandled
       {
	 LOG("INukeUtils",pNOTICE) << "Pi production final state unable to be determined, picode, ptarg = " <<PDGLibrary::Instance()->Find(p1code)->GetName() << "  " << PDGLibrary::Instance()->Find(ptarg)->GetName();
	 exceptions::INukeException exception;
	 exception.SetReason("PionProduction final state not determined");
	 throw exception;
	 return false;
       }

   } else if(p1code==kPdgProton||p1code==kPdgNeutron) //nucleon probes
    {

      double tote = p->Energy();
      double pMass = pLib->Find(2212)->Mass();
      double nMass = pLib->Find(2112)->Mass();
      double etapp2ppPi0 = 
	utils::intranuke::CalculateEta(pMass,tote,pMass,pMass+pMass,pLib->Find(111)->Mass());
      double etapp2pnPip = 
	utils::intranuke::CalculateEta(pLib->Find(p1code)->Mass(),tote,((p1code==kPdgProton)?pMass:nMass),
				       pMass+nMass,pLib->Find(211)->Mass());
      double etapn2nnPip = 
	utils::intranuke::CalculateEta(pMass,tote,nMass,nMass+nMass,pLib->Find(211)->Mass());
      double etapn2ppPim = 
	utils::intranuke::CalculateEta(pMass,tote,nMass,pMass+pMass,pLib->Find(211)->Mass());

      if ((etapp2ppPi0<=0.)&&(etapp2pnPip<=0.)&&(etapn2nnPip<=0.)&&(etapn2ppPim<=0.)) { // below threshold
	LOG("INukeUtils",pNOTICE) << "PionProduction() called below threshold energy";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction final state not possible - below threshold");
	throw exception;
	return false; 
	}

      // calculate cross sections
      double xsecppPi0=0,xsecpnPiP=0,xsecnnPiP=0,xsecppPiM=0;
      if (etapp2ppPi0>0){
      xsecppPi0 = 4511*(1-.91*TMath::Exp(-TMath::Power((etapp2ppPi0-.705),2)));
      xsecppPi0 *= (1-TMath::Exp(-TMath::Power((.556*etapp2ppPi0),3.5)));
      xsecppPi0 *= (1-TMath::Exp(-56.897/(etapp2ppPi0*etapp2ppPi0)));
      xsecppPi0 = TMath::Max(0.,xsecppPi0);}

      if (etapp2pnPip>0){
      xsecpnPiP = 18840*(1-.808*TMath::Exp(-TMath::Power((etapp2pnPip-.371),2)));
      xsecpnPiP *= (1-TMath::Exp(-TMath::Power((.568*etapp2pnPip),3.2)));
      xsecpnPiP *= (1-TMath::Exp(-39.818/(etapp2pnPip*etapp2pnPip)));
      xsecpnPiP = TMath::Max(0.,xsecpnPiP);}

      if (etapn2nnPip>0){
      xsecnnPiP = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2nnPip-.947),2)));
      xsecnnPiP *= (1-TMath::Exp(-TMath::Power((.35*etapn2nnPip),3.2)));
      xsecnnPiP *= (1-TMath::Exp(-71.53/(etapn2nnPip*etapn2nnPip)));
      xsecnnPiP = TMath::Max(0.,xsecnnPiP);}

      if (etapn2ppPim>0){
      xsecppPiM = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2ppPim-.947),2)));
      xsecppPiM *= (1-TMath::Exp(-TMath::Power((.35*etapn2ppPim),3.2)));
      xsecppPiM *= (1-TMath::Exp(-71.53/(etapn2ppPim*etapn2ppPim)));
      xsecppPiM = TMath::Max(0.,xsecppPiM);}

      // double sigma11 = xsecppPi0;
      double sigma10 = TMath::Max(0.,xsecpnPiP - xsecppPi0); // Fundamental cross sections
      double sigma01 = TMath::Max(0.,xsecppPiM + xsecnnPiP - xsecppPi0);

      double xsecpnPi0 = .5*(sigma10 + sigma01);
      xsecpnPi0 = TMath::Max(xsecpnPi0,0.);

      LOG("INukeUtils",pDEBUG) << '\n' << "Cross section values: "<<'\n'
			       << xsecppPi0 << " PP pi0"  <<'\n'
			       << xsecpnPiP << " PN pi+"  <<'\n'
			       << xsecnnPiP << " NN pi+"  <<'\n'
			       << xsecpnPi0 << " PN pi0";

      double xsecp=0,xsecn=0;
      switch (p1code) {
      case kPdgProton:  xsecp=xsecppPi0+xsecpnPiP; xsecn=xsecppPiM+xsecnnPiP+xsecpnPi0; break;
      case kPdgNeutron: xsecp=xsecppPiM+xsecnnPiP+xsecpnPi0; xsecn=xsecppPi0+xsecpnPiP; break;
      default:
	LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
				 << PDGLibrary::Instance()->Find(p1code)->GetName();
	return false;
	break;
      }

      // Normalize cross sections by Z or (A-Z)

      xsecp *= RemnZ;
      xsecn *= RemnA-RemnZ;

      // determine target

      double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
      if (rand < xsecp) // proton target
	{ rand /= RemnZ; ptarg = true;}
      else // neutron target
	{ rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

      if(p1code==kPdgProton) // Cross sections not explicitly given are calculated from isospin relations
	{
	  if(ptarg)
	    {
	      if   (rand<xsecppPi0) {p3code=kPdgProton; p4code=kPdgProton;  p5code=kPdgPi0;}
	      else                  {p3code=kPdgProton; p4code=kPdgNeutron; p5code=kPdgPiP;}
	    }
	  else
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
      else if(p1code==kPdgNeutron)
	{
	  if(ptarg)
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	  else
	    {
	      if   (rand<xsecpnPiP) {p3code=kPdgNeutron; p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                  {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
    }
  else 
    {
      LOG("INukeUtils",pWARN)
		<< "Unable to handle probe (=" << p1code << ") in InelasticHN()";
      return false;
    }

   // determine if reaction is allowed
   if ( RemnA < 1 )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : no nucleons to produce pions";
       return false;
     }
   else if ( RemnZ + ((pcode==kPdgProton || pcode==kPdgPiP)?1:0) - ((pcode==kPdgPiM)?1:0)
	     < ((p3code==kPdgProton || p3code==kPdgPiP)?1:0) - ((p3code==kPdgPiM)?1:0)
	     + ((p4code==kPdgProton || p4code==kPdgPiP)?1:0) - ((p4code==kPdgPiM)?1:0)
	     + ((p5code==kPdgProton || p5code==kPdgPiP)?1:0) - ((p5code==kPdgPiM)?1:0) )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : too few protons in nucleus";
       exceptions::INukeException exception;
       exception.SetReason("PionProduction fails - too few protons available");
       throw exception;
       return false;
     }

   s1->SetPdgCode(p3code);
   s2->SetPdgCode(p4code);
   s3->SetPdgCode(p5code);

   if(genie::utils::intranuke::ThreeBodyKinematics(
	ev,p,(ptarg?kPdgProton:kPdgNeutron),s1,s2,s3,DoFermi,FermiFac,FermiMomentum,Nuclmodel))
     {
       // okay, handle remnants and return true
       // assumes first particle is always the nucleon,
       //   second can be either nucleon or pion
       //   last always pion
       if (pcode==kPdgProton || pcode==kPdgPiP) RemnZ++;
       if (pcode==kPdgPiM) RemnZ--;
       if (pdg::IsPion(pcode)) RemnA--;
       if (pdg::IsProton(p3code)) RemnZ--;
       if (pdg::IsNeutronOrProton(p4code)) RemnA--;
       if (p4code==kPdgPiP || p4code==kPdgProton) RemnZ--;
       if (p4code==kPdgPiM) RemnZ++;
       if (p5code==kPdgPiP) RemnZ--;
       if (p5code==kPdgPiM) RemnZ++;

       LOG("INukeUtils",pDEBUG) << "Remnant (A,Z) = (" <<RemnA<<','<<RemnZ<<')';

       RemnP4 -= *s1->P4() + *s2->P4() + *s3->P4() - *p->P4();
       return true;
     }
   else {
     exceptions::INukeException exception;
     exception.SetReason("PionProduction final state not determined");
     throw exception;
     return false;
   }
}
//___________________________________________________________________________
double genie::utils::intranuke::CalculateEta(double Minc, double nrg, double Mtarg,
			       double Mtwopart, double Mpi)
{
  //Aaron Meyer (1/20/2010)

  //Used to calculate the maximum kinematically allowed CM frame pion momentum
  //  ke in MeV, eta normalized by pion mass
  //  approximated by taking two ejected nucleons to be one particle of the same mass
  //For pion cross sections, in utils::intranuke::PionProduction

  //LOG("INukeUtils",pDEBUG) << "Input values: "<<Minc<<' '<<nrg<<' '<<Mtarg<<' '<<Mtwopart<<' '<<Mpi;
  double Scm = Minc*Minc + Mtarg*Mtarg + 2*Mtarg*nrg;
  double eta = 0;
  eta= TMath::Power(Scm,2) + TMath::Power(Mtwopart,4) + TMath::Power(Mpi,4);
  eta-= 2*TMath::Power(Mtwopart*Mpi,2);
  eta-= 2*Scm*TMath::Power(Mtwopart,2);
  eta-= 2*Scm*TMath::Power(Mpi,2);
  eta = TMath::Power(eta/Scm,1./2.);
  eta/= (2*Mpi);

  eta=TMath::Max(eta,0.);
  return eta;
}
//___________________________________________________________________________
// Generic Phase Space Decay methods
//___________________________________________________________________________
bool genie::utils::intranuke::PhaseSpaceDecay(
  GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv,
  TLorentzVector &RemnP4, double NucRmvE, EINukeMode mode)
{
// General method decaying the input particle system 'pdgv' with available 4-p
// given by 'pd'. The decayed system is used to populate the input TMCParticle
// array starting from the slot 'offset'.
//
  LOG("INukeUtils", pINFO) << "*** Performing a Phase Space Decay";
  assert(pdgv.size() > 1);

  // Get the decay product masses & names

  ostringstream state_sstream;
  state_sstream << "( ";
  vector<int>::const_iterator pdg_iter;
  int i = 0;
  double * mass = new double[pdgv.size()];
  double   mass_sum = 0;
  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {
    int pdgc = *pdg_iter;
    double m  = PDGLibrary::Instance()->Find(pdgc)->Mass();
    string nm = PDGLibrary::Instance()->Find(pdgc)->GetName();
    mass[i++] = m;
    mass_sum += m;
    state_sstream << nm << " ";
  }
  state_sstream << ")";

  TLorentzVector * pd = p->GetP4(); // incident particle 4p

  bool is_nuc = pdg::IsNeutronOrProton(p->Pdg());
  bool is_kaon = p->Pdg()==kPdgKP || p->Pdg()==kPdgKM;
  // update available energy -> init (mass + kinetic) + sum of f/s masses
  // for pion only.  Probe mass not available for nucleon, kaon
  double availE = pd->Energy() + mass_sum; 
  if(is_nuc||is_kaon) availE -= p->Mass();
  pd->SetE(availE);

  LOG("INukeUtils",pNOTICE) 
    << "size, mass_sum, availE, pd mass, energy = " << pdgv.size() << "  " 
    << mass_sum << "  " << availE << "  " << p->Mass() << "  " << p->Energy() ;

  // compute the 4p transfer to the hadronic blob
  double dE = mass_sum;
  if(is_nuc||is_kaon) dE -= p->Mass();  
  TLorentzVector premnsub(0,0,0,dE);
  RemnP4 -= premnsub;

  LOG("INukeUtils", pINFO)
    << "Final state = " << state_sstream.str() << " has N = " << pdgv.size() 
    << " particles / total mass = " << mass_sum;
  LOG("INukeUtils", pINFO)
    << "Composite system p4 = " << utils::print::P4AsString(pd);

  // Set the decay
  TGenPhaseSpace GenPhaseSpace; 
  bool permitted = GenPhaseSpace.SetDecay(*pd, pdgv.size(), mass);
  if(!permitted) {
     LOG("INukeUtils", pERROR)
       << " *** Phase space decay is not permitted \n"
       << " Total particle mass = " << mass_sum << "\n"
       << " Decaying system p4 = " << utils::print::P4AsString(pd);

     // clean-up and return
     RemnP4 += premnsub;
     delete [] mass;
     delete pd;
     return false;
  }

  // The decay is permitted - add the incident particle at the event record
  // and mark is as 'Nucleon Cluster Target' (used to be confusing 'Decayed State')
  p->SetStatus(kIStNucleonClusterTarget);  //kIStDecayedState);
  p->SetPdgCode(kPdgCompNuclCluster);
  ev->AddParticle(*p);

  // Get the maximum weight
  double wmax = -1;
  for(int idec=0; idec<200; idec++) {
     double w = GenPhaseSpace.Generate();
     wmax = TMath::Max(wmax,w);
  }
  assert(wmax>0);

  LOG("INukeUtils", pINFO)
   << "Max phase space gen. weight @ current hadronic interaction: " << wmax;

  // Generate an unweighted decay

  RandomGen * rnd = RandomGen::Instance();
  wmax *= 1.2;

  bool accept_decay=false;
  unsigned int itry=0;

  while(!accept_decay)
  {
    itry++;

    if(itry>kMaxUnweightDecayIterations) {
       // report, clean-up and return
       LOG("INukeUtils", pNOTICE)
             << "Couldn't generate an unweighted phase space decay after "
             << itry << " attempts";
       delete [] mass;
       delete pd;
       return false;
    }

    double w  = GenPhaseSpace.Generate();
    double gw = wmax * rnd->RndFsi().Rndm();

    if(w > wmax) {
       LOG("INukeUtils", pNOTICE)
           << "Decay weight = " << w << " > max decay weight = " << wmax;
    }

    LOG("INukeUtils", pNOTICE) << "Decay weight = " << w << " / R = " << gw;
    accept_decay = (gw<=w);
  } 

  // Insert final state products into the event record
  // - the particles are added as daughters of the decayed state
  // - the particles are marked as final stable state (in hA mode)
  i=0;
  int mom = ev->ParticlePosition(p);
  LOG("INukeUtils", pNOTICE) << "mother index = " << mom;
  GHepStatus_t ist = kIStStableFinalState;
  GHepStatus_t ist_pi = kIStHadronInTheNucleus;

  TLorentzVector * v4 = p->GetX4();

  double checkpx = p->Px();
  double checkpy = p->Py();
  double checkpz = p->Pz();
  double checkE = p->E();

  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {

     //-- current PDG code
     int pdgc = *pdg_iter;
     bool isnuc = pdg::IsNeutronOrProton(pdgc);

     //-- get the 4-momentum of the i-th final state particle
     TLorentzVector * p4fin = GenPhaseSpace.GetDecay(i++);

     //-- intranuke no longer throws "bindinos" but adds all the energy 
     //   not going at a simulated f/s particle at a "hadronic blob" 
     //   representing the remnant system: do the binding energy subtraction
     //   here & update the remnant hadronic system 4p
     double M  = PDGLibrary::Instance()->Find(pdgc)->Mass();
     double En = p4fin->Energy();
     double KE = En-M;
     double dE_leftover = TMath::Min(NucRmvE, KE);
     KE -= dE_leftover;
     En  = KE+M;
     double pmag_old = p4fin->P();
     double pmag_new = TMath::Sqrt(TMath::Max(0.,En*En-M*M));
     double scale    = pmag_new / pmag_old;
     double pxn      = scale * p4fin->Px();
     double pyn      = scale * p4fin->Py();
     double pzn      = scale * p4fin->Pz();

     TLorentzVector p4n(pxn,pyn,pzn,En);
     //     LOG("INukeUtils", pNOTICE) << "Px = " << pxn << " Py = " << pyn
     //					<< " Pz = " << pzn << " E = " << KE;
     checkpx -= pxn;
     checkpy -= pyn;
     checkpz -= pzn;
     checkE -= KE;

     if (mode==kIMdHA &&
	 (pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) )
       {
	 if (p4n.Vect().Mag()>=0.001)
	   {
	     GHepParticle new_particle(pdgc, ist_pi, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
	 else
	   {
	     // Momentum too small, assign a non-zero momentum to the particle
	     // Conserve momentum with the remnant nucleus

	     LOG("INukeUtils", pINFO)<<"Momentum too small; assigning 0.001 as new momentum";

	     double phi = 2*kPi*rnd->RndFsi().Rndm();
	     double omega = 2*rnd->RndFsi().Rndm(); 
	       // throw number against solid angle for uniform distribution
	     
	     double E4n = TMath::Sqrt(0.001*0.001+M*M);
	     p4n.SetPxPyPzE(0.001,0,0,E4n);
	     p4n.Rotate(TMath::ACos(1-omega),TVector3(0,0,1));
	     p4n.Rotate(phi,TVector3(1,0,0));
	     
	     RemnP4 -= (p4n - TLorentzVector(0,0,0,M));	     

	     GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
       }
     else
       {
	 GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
       
	 if(isnuc) new_particle.SetRemovalEnergy(0.);
	 ev->AddParticle(new_particle);
       }

     double dpx = (1-scale)*p4fin->Px();
     double dpy = (1-scale)*p4fin->Py();
     double dpz = (1-scale)*p4fin->Pz();
     TLorentzVector premnadd(dpx,dpy,dpz,dE_leftover);
     RemnP4 += premnadd;
  }
  LOG("INukeUtils", pNOTICE) << "check conservation: Px = " << checkpx << " Py = " << checkpy
			     << " Pz = " << checkpz << " E = " << checkE;

  // Clean-up
  delete [] mass;
  delete pd;
  delete v4;

  return true;
}




==> fixedha-20190620/INukeUtils.h <==
//____________________________________________________________________________
/*!

\namespace genie::intranuke

\brief     INTRANUKE utilities

\author    Jim Dobson <j.dobson07 \at imperial.ac.uk>
           Imperial College London

           Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
           University of Liverpool & STFC Rutherford Appleton Lab

	   Aaron Meyer <asm58 \at pitt.edu>
	   Pittsburgh University

\created   Mar 03, 2009

\cpright   Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
           For the full text of the license visit http://copyright.genie-mc.org
           or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_UTILS_H_
#define _INTRANUKE_UTILS_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/INukeMode.h"

class TLorentzVector;

namespace genie {

class GHepRecord;
class GHepParticle;
class PDGCodeList;

namespace utils {
namespace intranuke
{
  //! Hadron survival probability
  double ProbSurvival(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double mfp_scale_factor=1.0,
    double nRpi=0.5, double nRnuc=1.0, double NR=3, double R0=1.4);

  //! Mean free path (pions, nucleons)
  double MeanFreePath(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double nRpi=0.5, double nRnuc=1.0);
 
  //! Mean free path (Delta++ **test**)
  double MeanFreePath_Delta(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A);

  //! Distance to exit
  double Dist2Exit(
    const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double NR=3, double R0=1.4);

  //! Distance to exit
  double Dist2ExitMFP(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double Z, double NR=3, double R0=1.4);

  //! Step particle
  void StepParticle(
    GHepParticle * p, double step, double nuclear_radius=-1.);


  //! Intranuke utility functions

  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode=kIMdHA);

  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,  int ElasticConfig, EINukeMode mode=kIMdHA);

  bool TwoBodyKinematicsElastic(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);
 
  bool TwoBodyKinematics(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);

  bool ThreeBodyKinematics(
    GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
    bool DoFermi=false, double FermiFac=0, double FermiMomentum=0, const NuclearModelI* Nuclmodel=(const NuclearModelI*)0);

  bool PionProduction(
    GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
    TLorentzVector &RemnP4,bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel);

  double CalculateEta(
    double Minc, double ke, double Mtarg, double Mtwopart, double Mpi);

  void Equilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);

  void PreEquilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);


  //! general phase space decay method
  bool PhaseSpaceDecay (
    GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv, TLorentzVector &RemnP4,
    double NucRmvE, EINukeMode mode=kIMdHA);

}      // intranuke namespace
}      // utils     namespace
}      // genie     namespace


#endif // _INTRANUKE_UTILS_H_


==> fixedha-20190620/INukeUtils2014.cxx <==
//____________________________________________________________________________
/*
 Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
 For the full text of the license visit http://copyright.genie-mc.org
 or see $GENIE/LICENSE

 Author: Jim Dobson <j.dobson07 \at imperial.ac.uk>
         Imperial College London

         Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
         University of Liverpool & STFC Rutherford Appleton Lab

	 Aaron Meyer <asm58 \at pitt.edu>
	 Pittsburgh University

 For documentation see the corresponding header file.

 Important revisions after version 2.0.0 :
 @ Mar 04, 2009 - JD
   Was first added in v2.5.1. Adapted from the T2K GENIE reweighting tool.
 @ Mar 05, 2009 - CA
   Modified ReconstructHadronFateHA() to work with hadron+A event files in
   addition to neutrino event files.
 @ Sep 10, 2009 - CA
   Added MeanFreePath(), Dist2Exit(), Dist2ExitMFP()
 @ Sep 30, 2009 - CA
   Added StepParticle() from Intranuke.cxx
 @ Oct 02, 2009 - CA
   Added test MeanFreePath_Delta().
 @ Jul 15, 2010 - AM
   Added common utility functions used by both hA and hN mode. Updated
   MeanFreePath to separate proton and neutron cross sections. Added general
   utility functions.
 @ Jan 9, 2015 - SD, NG, TG
   Added 2014 version of INTRANUKE codes for v2.9.0.  Uses INukeHadroData2014,
   but no changes to mean free path.
 @ May 30, 2019 - RG
   Major change to TwoBodyKinematics by Lauren Harewood and Rik Gran
*/
//____________________________________________________________________________

#include <TLorentzVector.h>
#include <TMath.h>

#include "Algorithm/AlgConfigPool.h"
#include "Conventions/Constants.h"
#include "Conventions/Controls.h"
#include "Conventions/Units.h"
#include "Conventions/GBuild.h"
#include "EVGCore/EVGThreadException.h"
#include "GHEP/GHepRecord.h"
#include "GHEP/GHepParticle.h"
#include "HadronTransport/INukeException.h"
#include "HadronTransport/INukeUtils2014.h"
#include "HadronTransport/INukeHadroData2014.h"
#include "Messenger/Messenger.h"
#include "Numerical/RandomGen.h"
#include "Numerical/Spline.h"
#include "PDG/PDGLibrary.h"
#include "PDG/PDGUtils.h"
#include "PDG/PDGCodes.h"
#include "PDG/PDGCodeList.h"
#include "PDG/PDGUtils.h"
#include "Registry/Registry.h"
#include "Utils/NuclearUtils.h"
#include "Utils/PrintUtils.h"

using std::ostringstream;
using namespace genie;
using namespace genie::utils;
using namespace genie::constants;
using namespace genie::controls;

//____________________________________________________________________________
double genie::utils::intranuke2014::MeanFreePath(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double nRpi, double nRnuc)
{
// Calculate the mean free path (in fm) for a pions and nucleons in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//  nRpi : Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//
  bool is_pion    = pdgc == kPdgPiP || pdgc == kPdgPi0 || pdgc == kPdgPiM;
  bool is_nucleon = pdgc == kPdgProton || pdgc == kPdgNeutron;
  bool is_kaon    = pdgc == kPdgKP;
  bool is_gamma   = pdgc == kPdgGamma;

  if(!is_pion && !is_nucleon && !is_kaon && !is_gamma) return 0.;
        
  // before getting the nuclear density at the current position
  // check whether the nucleus has to become larger by const times the
  // de Broglie wavelength -- that is somewhat empirical, but this
  // is what is needed to get piA total cross sections right.
  // The ring size is different for light nuclei (using gaus density) /
  // heavy nuclei (using woods-saxon density).
  // The ring size is different for pions / nucleons.
  //
  double momentum = p4.Vect().Mag(); // hadron momentum in GeV
  double ring = (momentum>0) ? 1.240/momentum : 0; // de-Broglie wavelength
 
  if(A<=20) { ring /= 2.; }
 
  if      (is_pion    || is_kaon ) { ring *= nRpi;  }
  else if (is_nucleon            ) { ring *= nRnuc; }
  else if (is_gamma              ) { ring = 0.;     }

  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A,ring);

  // the hadron+nucleon cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  //
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(INukeHadroData2014::fMinKinEnergy,   ke);
  ke = TMath::Min(INukeHadroData2014::fMaxKinEnergyHN, ke);

  // get total xsection for the incident hadron at its current
  // kinetic energy
  double sigtot = 0;
  double ppcnt = (double) Z/ (double) A; // % of protons remaining
  INukeHadroData2014 * fHadroData2014 = INukeHadroData2014::Instance();

  if (pdgc == kPdgPiP)
    { sigtot = fHadroData2014 -> XSecPipp_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPipn_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPi0)
    { sigtot = fHadroData2014 -> XSecPi0p_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPi0n_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgPiM)
    { sigtot = fHadroData2014 -> XSecPipn_Tot() -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPipp_Tot() -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgProton)
    { sigtot = fHadroData2014 -> XSecPp_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecPn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgNeutron)
    { sigtot = fHadroData2014 -> XSecPn_Tot()   -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecNn_Tot()   -> Evaluate(ke)*(1-ppcnt);}
  else if (pdgc == kPdgKP)
    { sigtot = fHadroData2014 -> XSecKpN_Tot()  -> Evaluate(ke);
      sigtot*=1.2;}
  else if (pdgc == kPdgGamma)
    { sigtot = fHadroData2014 -> XSecGamp_fs()  -> Evaluate(ke)*ppcnt;
      sigtot+= fHadroData2014 -> XSecGamn_fs()  -> Evaluate(ke)*(1-ppcnt);}
  else {
     return 0;
  }

  // the xsection splines in INukeHadroData return the hadron x-section in
  // mb -> convert to fm^2
  sigtot *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sigtot);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

/*
  LOG("INukeUtils", pDEBUG) 
     << "sig_total = " << sigtot << " fm^2, rho = " << rho 
     << " fm^-3  => mfp = " << lamda << " fm.";
*/
  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::MeanFreePath_Delta(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A)
{
//
// **test**
//

// Calculate the mean free path (in fm) for Delta's in a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4   : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4   : Hadron 4-momentum (units: GeV)
//  A    : Nucleus atomic mass number
//
  bool is_deltapp = (pdgc==kPdgP33m1232_DeltaPP);
  if(!is_deltapp) return 0.;
        
  // get the nuclear density at the current position
  double rnow = x4.Vect().Mag(); 
  double rho  = A * utils::nuclear::Density(rnow,(int) A);

  // the Delta+N->N+N cross section will be evaluated within the range
  // of the input spline and assumed to be const outside that range
  double ke = (p4.Energy() - p4.M()) / units::MeV;  // kinetic energy in MeV
  ke = TMath::Max(1500., ke);
  ke = TMath::Min(   0., ke);

  // get the Delta+N->N+N cross section
  double sig = 0;
  if      (ke< 500) sig=20;
  else if (ke<1000) sig=40;
  else              sig=30;

  // value is in mb -> convert to fm^2
  sig *= (units::mb / units::fm2);

  // compute the mean free path
  double lamda = 1. / (rho * sig);

  // exits if lamda is InF (if cross section is 0)
  if( ! TMath::Finite(lamda) ) {
     return -1;
  }

  return lamda;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::ProbSurvival(
  int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A, double Z,
  double mfp_scale_factor, double nRpi, double nRnuc, double NR, double R0)
{
// Calculate the survival probability for a hadron inside a nucleus
//
// Inputs
//  pdgc : Hadron PDG code
//  x4 : Hadron 4-position in the nucleus coordinate system (units: fm)
//  p4 : Hadron 4-momentum (units: GeV)
//  A : Nucleus atomic mass number
//  mfp_scale_factor: Tweaks the mean free path (mfp -> mfp*scale). Def: 1.0
//  nRpi: Controls the pion ring size in terms of de-Broglie wavelengths
//  nRnuc: Controls the nuclepn ring size in terms of de-Broglie wavelengths
//  NR: How far away to track the hadron, in terms of the corresponding 
//      nuclear radius. Def: 3
//  R0: R0 in R=R0*A^1/3 (units:fm). Def. 1.4

   double prob = 1.0;

   double step = 0.05; // fermi
   double R    = NR * R0 * TMath::Power(A, 1./3.);

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   LOG("INukeUtils", pDEBUG) 
     << "Calculating survival probability for hadron with PDG code = " << pdgc
     << " and momentum = " << p4.P() << " GeV";
   LOG("INukeUtils", pDEBUG) 
     << "mfp scale = " << mfp_scale_factor 
     << ", nRpi = " << nRpi << ", nRnuc = " << nRnuc << ", NR = " << NR
     << ", R0 = " << R0 << " fm";

   TLorentzVector x4_curr(x4); // current position

   while(1) {
     double rnow  = x4_curr.Vect().Mag();
     if (rnow > (R+step)) break;

     x4_curr += (step*dr4);
     rnow = x4_curr.Vect().Mag();
     double mfp = 
       genie::utils::intranuke2014::MeanFreePath(pdgc,x4_curr,p4,A,Z,nRpi,nRnuc);
     double mfp_twk = mfp * mfp_scale_factor;

     double dprob = (mfp_twk>0) ? TMath::Exp(-step/mfp_twk) : 0.;
     prob*=dprob;
/*
     LOG("INukeUtils", pDEBUG) 
       << "+ step size = " << step << " fm, |r| = " << rnow << " fm, "
       << "mfp = " << mfp_twk << "fm (nominal mfp = " << mfp << " fm): "
       << "dPsurv = " << dprob << ", current Psurv = " << prob;
*/
   }

   LOG("INukeUtils", pDEBUG) << "Psurv = " << prob;

   return prob;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::Dist2Exit(
   const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double NR, double R0)
{
// Calculate distance within a nucleus (units: fm) before we stop tracking 
// the hadron.
// See previous functions for a description of inputs.
//
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi
   
   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position
  
   double d=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();
        if (rnow > R) break;
   }
   return d;
}
//____________________________________________________________________________
double genie::utils::intranuke2014::Dist2ExitMFP(
   int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
   double A, double Z, double NR, double R0)
{
// Calculate distance within a nucleus (expressed in terms of 'mean free 
// paths') before we stop tracking the hadron.
// See previous functions for a description of inputs.
//

// distance before exiting in mean free path lengths
// 
   double R    = NR * R0 * TMath::Power(A, 1./3.);
   double step = 0.05; // fermi

   TVector3 dr3 = p4.Vect().Unit();  // unit vector along its direction
   TLorentzVector dr4(dr3,0);

   TLorentzVector x4_curr(x4); // current position

   double d=0;
   double d_mfp=0;
   while(1) {
        double rnow  = x4_curr.Vect().Mag();
        x4_curr += (step*dr4);
        d+=step;
        rnow = x4_curr.Vect().Mag();

        double lambda = genie::utils::intranuke2014::MeanFreePath(pdgc,x4_curr,p4,A,Z);
        d_mfp += (step/lambda);

        if (rnow > R) break;
   }
   return d_mfp;
}
//____________________________________________________________________________
void genie::utils::intranuke2014::StepParticle(
           GHepParticle * p, double step, double nuclear_radius)
{
// Steps a particle starting from its current position (in fm) and moving
// along the direction of its current momentum by the input step (in fm).
// The particle is stepped in a straight line.
// If a nuclear radius is set then the following check is performed:
// If the step is too large and takes the the particle far away from the
// nucleus then its position is scaled back so that the escaped particles are
// always within a ~1fm from the "outer nucleus surface"

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "Stepping particle [" << p->Name() << "] by dr = " << step << " fm";
#endif

  // Step particle
  TVector3 dr = p->P4()->Vect().Unit();      // unit vector along its direction
  dr.SetMag(step);                           // spatial step size
  double dt = 0;                             // temporal step:
  TLorentzVector dx4(dr,dt);                 // 4-vector step
  TLorentzVector x4new = *(p->X4()) + dx4;   // new position
  
  if(nuclear_radius > 0.) {
    // Check position against nuclear boundary. If the particle was stepped
    // too far away outside the nuclear boundary bring it back to within 
    // 1fm from that boundary
    double epsilon = 1; // fm  
    double r       = x4new.Vect().Mag(); // fm
    double rmax    = nuclear_radius+epsilon;
    if(r > rmax) {
       LOG("INukeUtils", pINFO)
         << "Particle was stepped too far away (r = " << r << " fm)";
       LOG("INukeUtils", pINFO)
         << "Placing it " << epsilon 
         << " fm outside the nucleus (r' = " << rmax << " fm)";
       double scale = rmax/r;
       x4new *= scale;
    }//r>rmax
  }//nucl radius set

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
      << "\n Init direction = " << print::Vec3AsString(&dr)
      << "\n Init position (in fm,nsec) = " << print::X4AsString(p->X4())
      << "\n Fin  position (in fm,nsec) = " << print::X4AsString(&x4new);
#endif

  p->SetPosition(x4new);
}
//___________________________________________________________________________
// Method to handle compound nucleus considerations, preequilibrium
//    and equilibrium
//    Alex Bell -- 6/17/2008
void genie::utils::intranuke2014::PreEquilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, 
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "PreEquilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles
 
  double ppcnt = (double) RemnZ / (double) RemnA; // % of protons left

  // figure out the final state conditions
  
  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  for(int i=0;i<3;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
          RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
      }

  // do the phase space decay & save all f/s particles to the event record
  bool success = genie::utils::intranuke2014::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if(success)  LOG("INukeUtils",pINFO) << "Successful phase space decay for pre-equilibrium nucleus FSI event"; 
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of pre-equilibrium nucleus final state failed, details above");
      throw exception;
    }

  int p_loc = 0;
  while(p_loc<ev->GetEntries())
    {
      GHepParticle * p_ref = ev->Particle(p_loc);
      if(!p->ComparePdgCodes(p_ref)) p_loc++;
      else
        {
          if(!p->CompareStatusCodes(p_ref)) p_loc++;
          else
            {
              if(!p->CompareMomentum(p_ref)) p_loc++;
              else break;
            }
        }
     }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Particle at: " << p_loc;
#endif

 // find the appropriate daughter
  vector<int> * descendants = ev->GetStableDescendants(p_loc);

  int loc       = p_loc + 1;
  int f_loc     = p_loc + 1;
  double energy = ev->Particle(loc)->E();

/*  // (1) least energetic
  double min_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy<min_en)
	{
	  f_loc = loc;
	  min_en = energy;
	}
    }
*/
  // (2) most energetic
  double max_en = energy;

  for(unsigned int j=0;j<descendants->size();j++)
    {
      loc = (*descendants)[j];
      energy = ev->Particle(loc)->E();
      if(energy>max_en)
        {
          f_loc = loc;
          max_en = energy;
        }
    }

  // (3) 1st particle
  // ...just use the defaulted f_loc

  delete descendants;

  // change particle status for decaying particle
  ev->Particle(f_loc)->SetStatus(kIStIntermediateState);
  // decay a clone particle
  GHepParticle * t = new GHepParticle(*(ev->Particle(f_loc)));
  t->SetFirstMother(f_loc);
  genie::utils::intranuke2014::Equilibrium(ev,t,RemnA,RemnZ,RemnP4,DoFermi,FermiFac,Nuclmodel,NucRmvE,mode);

  delete t;
}
//___________________________________________________________________________
// Method to handle Equilibrium reaction
// Alex Bell -- 6/17/2008
void genie::utils::intranuke2014::Equilibrium(
  GHepRecord * ev, GHepParticle * p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,
  bool DoFermi, double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode)
{

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Equilibrium() is invoked for a : " << p->Name()
    << " whose kinetic energy is : " << p->KinE();
#endif

  // Random number generator
  RandomGen * rnd = RandomGen::Instance();
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool allow_dup = true;
  PDGCodeList list(allow_dup); // list of final state particles

  // % of protons left
  double ppcnt = (double) RemnZ / (double) RemnA;

  // figure out the final state conditions

  if(p->Pdg()==kPdgProton) list.push_back(kPdgProton);
  else if(p->Pdg()==kPdgNeutron) list.push_back(kPdgNeutron);

  //add additonal particles to stack
  for(int i=0;i<2;i++)
    {
      if(rnd->RndFsi().Rndm()<ppcnt)
	{
	  list.push_back(kPdgProton);
	  RemnZ--;
	}
      else list.push_back(kPdgNeutron);

      RemnA--;

      ppcnt = (double) RemnZ / (double) RemnA;
    }

#ifdef __GENIE_LOW_LEVEL_MESG_ENABLED__
  LOG("INukeUtils", pDEBUG)
    << "Remnant nucleus (A,Z) = (" << RemnA << ", " << RemnZ << ")";
#endif

  // Add the fermi energy of the three nucleons to the phase space
  if(DoFermi)
    {
      Target target(ev->TargetNucleus()->Pdg());
      TVector3 pBuf = p->P4()->Vect();
      double mBuf = p->Mass();
      double eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
      TLorentzVector tSum(pBuf,eBuf); 
      double mSum = 0.0;
      vector<int>::const_iterator pdg_iter;
      for(pdg_iter=++(list.begin());pdg_iter!=list.end();++pdg_iter)
        {
          target.SetHitNucPdg(*pdg_iter);
          Nuclmodel->GenerateNucleon(target);
          mBuf = pLib->Find(*pdg_iter)->Mass();
          mSum += mBuf;
          pBuf = FermiFac * Nuclmodel->Momentum3();
          eBuf = TMath::Sqrt(pBuf.Mag2() + mBuf*mBuf);
          tSum += TLorentzVector(pBuf,eBuf);
          RemnP4 -= TLorentzVector(pBuf,eBuf-mBuf);
        }
      TLorentzVector dP4 = tSum + TLorentzVector(TVector3(0,0,0),-mSum);
      p->SetMomentum(dP4);    
    }

  // do the phase space decay & save all f/s particles to the record
  bool success = genie::utils::intranuke2014::PhaseSpaceDecay(ev,p,list,RemnP4,NucRmvE,mode);
  if (success) LOG("INukeUtils",pINFO) << "successful pre-equilibrium interaction";
  else
    {
      exceptions::INukeException exception;
      exception.SetReason("Phase space generation of compound nucleus final state failed, details above");
      throw exception;
    }

}
//___________________________________________________________________________
bool genie::utils::intranuke2014::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode)
{
  // For compatibility during testing phase to avoid make clean, I think.
  std::cout << "Does Anybody Ever Call Me?" << std::endl;
  return TwoBodyCollision(ev, pcode, tcode, scode, s2code, C3CM, p, t, RemnA, RemnZ, RemnP4, 0, mode);
}

bool genie::utils::intranuke2014::TwoBodyCollision(
  GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM,
  GHepParticle* p, GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, int ElasticConfig, EINukeMode mode)
{
  // Aaron Meyer (10/29/09)
  // Adapted from kinematics in other function calls
  //
  // C3CM is the cosine of the scattering angle, calculated before calling
  // p and t are the output particles, must be allocated before calling
  // pcode,tcode,scode,s2code are initial and final particle PDG codes in scattering
  // return value used for error checking

  // Kinematic variables
  
  double M3, M4; // rest energies, in GeV
  double E3L, P3L, E4L, P4L;
  TVector3 tP1L, tPtot, tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, tP3L, tP4L;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  // RandomGen * rnd = RandomGen::Instance();

  // handle fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // get mass for particles
  M3 = pLib->Find(scode)->Mass();
  M4 = pLib->Find(s2code)->Mass();

  // get lab energy and momenta and assign to 4 vectors
  // Rik:  is this a memory leak or infinite loop ?
  TLorentzVector t4P1L = *p->P4();
  TLorentzVector t4P2L = *t->P4();

  //TLorentzVector t4P1L;
  //TLorentzVector t4P2L;
  //t4P1L.SetXYZM(p->P4()->X(),p->P4()->Y(),p->P4()->Z(),p->P4()->M());
  //t4P2L.SetXYZM(t->P4()->X(),t->P4()->Y(),t->P4()->Z(),t->P4()->M());
  
  // binding energy
  double bindE = 0.025; // empirical choice, might need to be improved
  //double bindE = 0.0;

  // carry out scattering
  TLorentzVector t4P3L, t4P4L;

  //std::cout << "For testing can set costheta = 1 = no scatter" << std::endl;
  //C3CM = 1.0;
  //std::cout << "inelastic costheta " << C3CM << " degrees " << TMath::ACos(C3CM)/0.0174533 << std::endl;

  LOG("TwoBodyCollision2014",pINFO) << "Inelastic configuration is " << ElasticConfig;

  //Rik says there is a memory leak and an exception that turns into an infinite loop.

  //Elastic Config 3 uses the fixed TwoBodyKinematicsElastic for these and for Elastic
  //Elastic Config 4 uses the fixed TwoBodyKinematicsElastic for these and noFSI for Elastic.
  if( mode==kIMdHA && (ElasticConfig == 3 || ElasticConfig == 4) ){
    if (!TwoBodyKinematicsElastic(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision2014",pNOTICE)
	  << "TwoBodyKinematicsElastic fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }
  } else {
    if (!TwoBodyKinematics(M3,M4,t4P1L,t4P2L,t4P3L,t4P4L,C3CM,RemnP4,bindE))
      {
	P3L = t4P3L.Vect().Mag();
	P4L = t4P4L.Vect().Mag();
	E3L = t4P3L.E();
	E4L = t4P4L.E();
	
	LOG("TwoBodyCollision2014",pNOTICE)
	  << "TwoBodyKinematics fails: C3CM, P3 = " << C3CM << "  " 
	  << P3L << "   " << E3L << "\n" << "             P4 = " 
	  << P4L << "   " << E4L ;
	return false;     //covers all possiblities for now
      }
  }

  

  // error checking
  P3L = t4P3L.Vect().Mag();
  P4L = t4P4L.Vect().Mag();
  E3L = t4P3L.E();
  E4L = t4P4L.E();
  LOG("INukeUtils",pINFO)
    << "C3CM, P3 = " << C3CM << "  " 
    << P3L << "   " << E3L << "\n" << "             P4 = " 
    << P4L << "   " << E4L ;

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }
  if(!(TMath::Finite(P4L)) || P4L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }

  /*// pauli blocking  turn off for now to better match data
  //  if(P3L<fFermiMomentum && pdg::IsNeutronOrProton(scode) ||
  //     P4L<fFermiMomentum && pdg::IsNeutronOrProton(s2code) )
  if(P3L<.25 && pdg::IsNeutronOrProton(scode) ||
     P4L<.25 && pdg::IsNeutronOrProton(s2code) )
    {
      LOG("INukeUtils",pNOTICE)<< "TwoBodyCollision failed: Pauli blocking";
      p->SetStatus(kIStHadronInTheNucleus);
      RemnP4 -= TLorentzVector(0,0,0,bindE);
      return false;
      }*/

  // update remnant nucleus
  RemnP4 -= t4P2L;
  if (tcode==kPdgProton) {RemnZ--;RemnA--;}
  else if(tcode==kPdgNeutron) RemnA--;

  // create t particle w/ appropriate momenta, code, and status
  // Set target's mom to be the mom of the hadron that was cloned
  t->SetFirstMother(p->FirstMother());
  t->SetLastMother(p->LastMother());

  // adjust p to reflect scattering
  p->SetPdgCode(scode);
  p->SetMomentum(t4P3L);

  t->SetPdgCode(s2code);
  t->SetMomentum(t4P4L);

  if (mode==kIMdHN)
  {
    p->SetStatus(kIStHadronInTheNucleus);
    t->SetStatus(kIStHadronInTheNucleus);
  }
  else
  {
    p->SetStatus(kIStStableFinalState);
    t->SetStatus(kIStStableFinalState);
  }
  LOG("INukeUtils",pINFO) << "Successful 2 body collision";
  return true;

}

//___________________________________________________________________________
bool genie::utils::intranuke2014::TwoBodyKinematicsElastic(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // January 2019 Lauren Harewood and Rik Gran, University of Minnesota Duluth
  // Computes an elastic scatter between two input particles

  // Boost from lab to CM frame
  // scatter angle theta given to the function using Rotate()
  // scatter angle azimuth generated isotropically using Rotate()
  // check for misbehavior
  // Boost back to lab frame
  // Clean up and finish conserving energy
  
  double theta, phi;  // theta reextracted from cos(thetaCM).
  double OpAng, CheckAng;
  TVector3 tbeta, tbetadir, P1Lab, P2Lab, P3Lab,P4Lab;
  TVector3 vP3L, P1CM, P3CM, P4CM;  // P2CM
  TLorentzVector t4P1buf, t4P2buf, t4Ptot, t4P3buf, t4P4buf;

  double missingE = 0.0;
  double missingpx = 0.0;
  double missingpy = 0.0;
  double missingpz = 0.0;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking for unphysical cosine(thetaCM) angles.
  LOG("INukeUtils",pNOTICE) << "Checking C3CM " << C3CM << " M3 " << M3 << " M4 " << M4 << " bindE " << bindE;
  if (C3CM < -1. || C3CM > 1.) return false;

  // if C3CM == 1.0, no scatter occurs, so exit?  but this routine may need to do something.
  //if(C3CM - 1.0 < 0.000001) return; //??  Hmm.

  bool AbsorptionNNSpecial = false;
  if(t4P2L.M() > 1.876 && t4P2L.M() < 1.999){
    // The 1.876 will sepecificaly exclude a ground-state deuteron, but include two nucleons.
    // If a deuteron is passed, it will try to elastic scatter instead.
    // This routine is NOT passed two on-shell nucleons, the M is slightly higher
    // this version requires slightly different treatment.
    LOG("INukeUtils",pNOTICE) << "Found absorption of meson on two nucleons M3 M4 " << M3 << " " << M4 << " from " << t4P1L.M() << " " << t4P2L.M();
    AbsorptionNNSpecial = true;
  }
  
  LOG("INukeUtils",pNOTICE) << "P1Lin " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "P2Lin " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();

  // Rare cases where it tries to scatter off a negative mass nucleus.
  // Lets choose not to fulfill this request. 
  if(t4P1L.M() < 0.0 || t4P2L.M() < 0.0 || !TMath::Finite(t4P1L.M()) || !TMath::Finite(t4P2L.M())
     || !TMath::Finite(t4P1L.E()) || !TMath::Finite(t4P2L.E()) || t4P1L.E() < 0.0 || t4P2L.E() < 0.0)
    {
      LOG("INukeUtils",pWARN) <<"TwoBodyKinematics Failed1: cowardly refusing to scatter off badly defined inputs";
      LOG("INukeUtils",pWARN) <<"E1L, E2L, M3, M4 : "<< t4P1L.E() <<", "<< t4P2L.E() <<", "<< M3 <<", "<< M4;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }

  // what if the inputs are so far off shell we can't handle this?
  
  // recover the original theta from cosine(theta).
  theta = TMath::ACos(C3CM);
													  
  // fill internal buffers that will be modified leaving inputs unchanged
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;
													  
  double netmassE = (M3 + M4) - (t4P1L.M() + t4P2L.M());

  if((t4P1buf.E() - bindE + t4P2buf.E()) < (M3 + M4))
    {
      LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed2: Forbidden by not enough E to make mass and unbind nucleon";
      LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4, bindE : "<< t4P1buf.E() <<", "<< t4P2buf.E() <<", "<< M3 <<", "<< M4 << ", " <<bindE;
      t4P3L.SetPxPyPzE(0,0,0,0);
      t4P4L.SetPxPyPzE(0,0,0,0);
      return false;
    }
  
  //  The routine that calls this will decide if we should do something with removal energy
  // binding energy
  if (TMath::Abs(bindE) > 0.00001 || TMath::Abs(netmassE) > 0.00001)
    {

      // Following the original strategy
      // bindE is the removal cost to get another nucleon or two out of the nucleus.
      // this cost, plust its associated momentum, is extracted from the incoming particle,
      // then it is changed to its new species ME, and the result of SetXYZM is again on shell.
      // the momentum extracted is given to the target, then SetXYZM with M4 puts that on shell.
      // There will be no missing momentum, but some missing energy near bindE.
      // Then the two on-shell particles go through the scattering process.
      // That missing energy is saved and added to the remnant at the end.

      // this is consistent with the impulse-approximation treatment of this process
      // sUMone would say careful treatment would put these hadrons in a potential, but then
      // wave hands and not be specific about how careful that treament isn't.   bOO !

      // this is a fundamentally dirty process, and this approximation lets us proceed
      // while maintaining energy and momentum conservation in both CM and lab frame.

      // TODO:  (at least) one other process *wants* to call this function.
      // pion absorption on two nucleons.
      // It will send in a pion plus a 1.87xx Mass dinucleon AND a scattering angle.
      // it will return two nucleons.   (I suppose it checks energy conservation first.)
      // need code to handle this special case.

      LOG("INukeUtils",pNOTICE) << "Starting with binding E " << bindE << " for new particles " << M3 << " " << M4 
			      << " from " << t4P1L.M() << " " << t4P2L.M();

      double oldP = t4P1buf.P();
      double newE = t4P1buf.E() - bindE - netmassE;
      double newP = 0.0;
      double pscale = 0.0;

      if(newE < M3 && !AbsorptionNNSpecial){

	// Is this a pion absorption event? Don't scale momentum.
	if(t4P2buf.M() > 1.800){
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3a: found pion absorption? " << newE << " M3 " << M3;
	  // Not implemented yet.  Need to divide the pion rest mass between the two particles,
	  // add the right amount of back to back momentum to keep them on shell.
	  // then scatter.    This is actually easier done in the CM frame, I think.	  

	}	

	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed3b: not have enough P1L energy " << newE << " M3 " << M3;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
	
      } 

      newP = TMath::Sqrt(newE*newE - M3*M3);
      pscale = newP/oldP;


      if(AbsorptionNNSpecial){
	newE = t4P1buf.E() - bindE;   //netmass will be dealt with in the CM frame.
	t4P1buf.SetPxPyPzE(t4P1buf.X(), t4P1buf.Y(), t4P1buf.Z(), newE);
      } else {
	t4P1buf.SetXYZM(t4P1buf.X()*pscale, t4P1buf.Y()*pscale, t4P1buf.Z()*pscale, M3);
      }
      //LOG("INukeUtils",pNOTICE) <<"Shifted P1 " << t4P1buf.

      // give the change of momentum to t4P2buf
      missingpx = t4P1L.X() - t4P1buf.X();
      missingpy = t4P1L.Y() - t4P1buf.Y();
      missingpz = t4P1L.Z() - t4P1buf.Z();
      if(AbsorptionNNSpecial){
	// this should be unchanged so do nothing
	//t4P2buf.SetXYZM(t4P2L.X(), t4P2L.Y(), t4P2L.Z(), M2);
      } else {
	t4P2buf.SetXYZM(t4P2L.X()+missingpx, t4P2L.Y()+missingpy, t4P2L.Z()+missingpz, M4);
      }
      

      // if this did not work, something will be negative or nan.

      if(!AbsorptionNNSpecial && !(t4P2buf.E() >= M4)){
	//LOG("INukeUtils",pNOTICE) <<"Shifted P1 will fail " << newE << " M3 " << M3 << " Think this through better";
	LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed4: t4P2buf.E() !>= M4 " << t4P2buf.E() << " M4 " << M4;
	t4P3L.SetPxPyPzE(0,0,0,0);
	t4P4L.SetPxPyPzE(0,0,0,0);
	return false;
      }

      // whatever path we took above, compute the missing energy and momentum
      // input - shifted is the missing energy.  We will add this to the remnant.
      missingE = (t4P1L.E() + t4P2L.E()) - (t4P1buf.E() + t4P2buf.E());
      missingpx = (t4P1L.X() + t4P2L.X()) - (t4P1buf.X() + t4P2buf.X());
      missingpy = (t4P1L.Y() + t4P2L.Y()) - (t4P1buf.Y() + t4P2buf.Y());
      missingpz = (t4P1L.Z() + t4P2L.Z()) - (t4P1buf.Z() + t4P2buf.Z());

      LOG("INukeUtils",pNOTICE) << " Missing lab-frame momenta for FSI=2,4 "
				<< missingpx << " " << missingpy << " " << missingpz << " Ptot "
				<< TMath::Sqrt(missingpx*missingpx + missingpy*missingpy + missingpz*missingpz)
				<< " E " << missingE << " bindE " << bindE;
      if(missingE - bindE > 0.020)LOG("INukeUtils", pWARN) << "Missing lab-frame energy is unusually high " << missingE << " " << bindE;

      
    }

  //------- Start boost to CM frame
  
  t4Ptot = t4P1buf + t4P2buf;
  
  // calculate beta and gamma
  // easiest form to work with for two-body scattering
  // seriously? "divide by" overload operator not available for Vect() ?
  tbeta = t4Ptot.Vect() * (1.0 / (t4P1buf.E() + t4P2buf.E()));
  tbetadir = tbeta.Unit();  // direction only

  LOG("INukeUtils",pNOTICE) << "beta " << tbeta.Mag() << " xyz " << tbeta.X() << " " << tbeta.Y() << " " << tbeta.Z();

  // the incoming particle could be too 
  if( !(TMath::Finite(tbeta.Mag())))
    {
      LOG("INukeUtils",pNOTICE)
	<< "Beta or something worse is not a real number: " << tbeta.Mag() << " exiting";

      t4P3L.SetXYZM(0.0, 0.0, 0.0, M3);
      t4P4L.SetXYZM(0.0, 0.0, 0.0, M4);
      return false;
    }
  
  // beta = tbeta.Mag();  // magnitude only not needed
  // gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);  // not needed
  
  // boost to CM frame 
  
  LOG("INukeUtils",pNOTICE) << "P1Lab " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2Lab " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
 
  t4P1buf.Boost(-tbeta);
  t4P2buf.Boost(-tbeta);

  LOG("INukeUtils",pNOTICE) << "P1cm " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
  LOG("INukeUtils",pNOTICE) << "P2cm " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
  LOG("INukeUtils",pNOTICE) << "Above had better be back to back.";


  // check to see if decay is viable
  // If the total energy is negative, if the energy of P1 is less than its new mass, 
  if(t4P1buf.E()+t4P2buf.E() < 0.0 || (t4P1buf.E() < M3 && !AbsorptionNNSpecial) || t4P1buf.E() < 0.0)
  {
    if (t4P1buf.E()+t4P2buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5a: Total energy is negative";
    if (t4P1buf.E() < M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5b: Scattered Particle 3 CM energy is too small";
    if (t4P1buf.E() < 0.0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed5c: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }


  //------- Special cases
  if(AbsorptionNNSpecial){
    // Pion absorption redistribute the energy keeping the momentum vectors the same.
    //TLorentzVector
    t4P3buf = t4P1buf;
    t4P4buf = t4P2buf;
    
    t4P3buf.SetXYZM(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z(),M3);
    t4P4buf.SetXYZM(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z(),M4);
    
    // By construction, the on-shell energy is different even though momenta are the same
    double deltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();
    double totalE = t4P1buf.E() + t4P2buf.E();
    // Now I need to distribute the difference in energy such that the momenta are still back to back
    // If the masses were identical, this would be super easy, just distribute it half and half.
    double newE = 0.5 * totalE;
    // hack, if it is a proton and neutron, this gives the first order correction.
    // don't use this code for wildly different particles.
    if(M4 != M3)newE += 0.5 * TMath::Abs(M4 - M3);
    double oldP = t4P1buf.P();
    double newP = TMath::Sqrt(newE*newE - M3*M3);
    double Pscale = newP/oldP;
    t4P3buf.SetXYZM(t4P1buf.X()*Pscale, t4P1buf.Y()*Pscale, t4P1buf.Z()*Pscale, M3);
    t4P4buf.SetXYZM(t4P2buf.X()*Pscale, t4P2buf.Y()*Pscale, t4P2buf.Z()*Pscale, M4);

    double newdeltaE = t4P3buf.E() + t4P4buf.E() - t4P2buf.E() - t4P1buf.E();

    t4P1buf.SetXYZM(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z(),M3);
    t4P2buf.SetXYZM(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z(),M4);

    // really, there is a canned CERNLIB routine that does this calculation exactly
    // regardless of how different the masses M3 and M4 are, right ?
    // it is the same one used in the 2p2h code.
    // just to move on, I want to hide this, but 
    LOG("INukeUtils",pNOTICE) << "Just shared a pion mass " << deltaE << " with energy " << newdeltaE << " left over, will let the remnant take care of it " << " pscale " << Pscale << " oldP " << oldP << " newP " << newP << " used pion E " << deltaE ;
    LOG("INukeUtils",pNOTICE) << "P1cm2 " << t4P1buf.P() << " pxyz " << t4P1buf.X() << " " << t4P1buf.Y() << " " << t4P1buf.Z() << " E " << t4P1buf.E() << " M " << t4P1buf.M();
    LOG("INukeUtils",pNOTICE) << "P2cm2 " << t4P2buf.P() << " pxyz " << t4P2buf.X() << " " << t4P2buf.Y() << " " << t4P2buf.Z() << " E " << t4P2buf.E() << " M " << t4P2buf.M();
    LOG("INukeUtils",pNOTICE) << "Above had better be back to back. deltaE " << deltaE << " " << newdeltaE << " " << Pscale << " oldP " << oldP << " newP " << newP << " newE ";
	
  }

  //------- START scatter in CM frame

  // Start the scatter of the particle.
  // This works with three vectors, so make the two we need.

  P1CM.SetXYZ(t4P1buf.X(),t4P1buf.Y(),t4P1buf.Z());
  //P2CM.SetXYZ(t4P2buf.X(),t4P2buf.Y(),t4P2buf.Z());  // not needed.
  P3CM=P1CM;
  
  // To do the scatter the code will use the Rotate() around an arbitrary axis
  // For the theta rotation, we want an axis that is already perpendicular to P3
  TVector3 OrthoVec;

  //check if P1CM is in x-y plane
  if(TMath::Abs(P1CM.Z()) < 0.00001){
    if(TMath::Abs(P1CM.Y()) > 0.00001){
      // if XY plane and not mostly along X,
      // then pick an othogonal vector in XY plane.
      // if P1CM is exactly Y axis, this returns X axis.
      OrthoVec.SetXYZ(1.0, -P1CM.X()/P1CM.Y(), 0.0);
    } else {
      // If it was practically exactly X axis
      // Rotate round Z axis instead.
      OrthoVec.SetXYZ(-P1CM.Z()/P1CM.X(), 0.0, 1.0);
    }
  } else {
    // This will be the most common case
    // rotate around an orthogonal vector in YZ plane.
    OrthoVec.SetXYZ(0.0, 1.0, -(P1CM.Y())/P1CM.Z());
  }
        
  //Print Orthogonal Vector
  //Angle between P1CM and OrthoVec should be Pi/2
  CheckAng=P1CM.Angle(OrthoVec);
  
  // So now do the rotation around OrthoVec = scattered by theta.
  P3CM.Rotate(theta, OrthoVec);   

  // get random phi angle, distributed uniformally in 360 deg
  phi = 2.0 * kPi * rnd->RndFsi().Rndm();
  // phi = kPi;  // override for testing the calculation
  
  //rotate around PHI
  P3CM.Rotate(phi,P1CM);
  
  // Special Case Z axis by-hand calcultion for a sanity check [deleted]

  //Calculate Opening Angle
  OpAng=P1CM.Angle(P3CM);

  LOG("INukeUtils",pNOTICE) << " OrthogV for theta " << OrthoVec.X() << " " << OrthoVec.Y() << " " << OrthoVec.Z() << " Pi/2 = 1.57? " << CheckAng << " final OpAng " << OpAng/0.0174533 << " is theta? " << theta << " deg " << theta/0.0174533 << " phirad " << phi;
   
  double thetacheck= OpAng-theta;
  if(TMath::Abs(thetacheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: center of momentum scatter angle is wrong.  Reconsider Rotations ";
    assert(TMath::Abs(thetacheck) < 0.000001);
  }

  //set scattered outgoing hadron 4-vector to CM 3-momentum
  t4P3buf.SetXYZM(P3CM.X(),P3CM.Y(),P3CM.Z(),M3);
 
  // In the CM frame, particle 4 is back to back with particle 3
  P4CM=-P3CM;

  //set scattered remnant 4-vector to CM 3-momentum
  t4P4buf.SetXYZM(P4CM.X(),P4CM.Y(),P4CM.Z(),M4);
  
  LOG("INukeUtils",pNOTICE) << "P3cm " << t4P3buf.P() << " pxyz " << t4P3buf.X() << " " << t4P3buf.Y() << " " << t4P3buf.Z() << " E " << t4P3buf.E() << " M " << t4P3buf.M();
  LOG("INukeUtils",pNOTICE) << "P4cm " << t4P4buf.P() << " pxyz " << t4P4buf.X() << " " << t4P4buf.Y() << " " << t4P4buf.Z() << " E " << t4P4buf.E() << " M " << t4P4buf.M();
  LOG("INukeUtils",pNOTICE) << "Back to back by explicit construction.";

  double eCMcheck  = t4P1buf.E() + t4P2buf.E() - (t4P3buf.E() + t4P4buf.E());
  double pxCMcheck = t4P1buf.X() + t4P2buf.X() - (t4P3buf.X() + t4P4buf.X());
  double pyCMcheck = t4P1buf.Y() + t4P2buf.Y() - (t4P3buf.Y() + t4P4buf.Y());
  double pzCMcheck = t4P1buf.Z() + t4P2buf.Z() - (t4P3buf.Z() + t4P4buf.Z());

  LOG("INukeUtils",pNOTICE) << "Check CM  4-momentum conservation  E  "<< eCMcheck <<" Px "<< pxCMcheck << " Py  " << pyCMcheck << " Pz " << pzCMcheck;
  
  if(TMath::Abs(pxCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM x momenta do not balance ";
    assert(TMath::Abs(pxCMcheck) <= 0.00001);
  }
  
  if(TMath::Abs(pyCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM y momenta do not balance ";
    assert(TMath::Abs(pyCMcheck) <= 0.00001);
  }

  if(TMath::Abs(pzCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM z momenta do not balance ";
    assert(TMath::Abs(pzCMcheck) <= 0.00001);
  }

  if(TMath::Abs(eCMcheck) > 0.00001){
    LOG("INukeUtils",pWARN) << "FAIL: CM energy not balance ";
    assert(TMath::Abs(eCMcheck) <= 0.00001);
  }    


  //------ Start boost particles from CM back to lab frame
  
  t4P3buf.Boost(tbeta);
  P3Lab.SetXYZ(t4P3buf.X(),t4P3buf.Y(),t4P3buf.Z());
  // And set the to-be returned 4-vector to this
  t4P3L = t4P3buf;

  t4P4buf.Boost(tbeta);
  P4Lab.SetXYZ(t4P4buf.X(),t4P4buf.Y(),t4P4buf.Z());
  t4P4L=t4P4buf;
  
  LOG("INukeUtils",pNOTICE) << "P3lab " << t4P3L.P() << " " << t4P3L.X() << " " << t4P3L.Y() << " " << t4P3L.Z() << " E " << t4P3L.E()  << " M " << t4P3L.M();

  LOG("INukeUtils",pNOTICE) << "P4lab " << t4P4L.P() << " " << t4P4L.X() << " " << t4P4L.Y() << " " << t4P4L.Z() << " E " << t4P4L.E() << " M " << t4P4L.M();
  
  // boost unscattered particles back to lab too
  // was for checking energy and momentum conservation
  // and to track the removal energy and momentum for inelastics.
  // but is not needed now.   Checks are made to the actual unmodified inputs.
  //t4P1buf.Boost(tbeta);
  //t4P2buf.Boost(tbeta); 

  // As I debug this test, I'm listening to Bob Dylan's song Outlaw Blues

  // check that energy would be conserved in the lab frame,
  // except for the treatment of bindE and its momentum.

  double echeck  = t4P1L.E() + t4P2L.E() - missingE - (t4P3L.E() + t4P4L.E());
  double pxcheck = t4P1L.X() + t4P2L.X() - missingpx - (t4P3L.X() + t4P4L.X());
  double pycheck = t4P1L.Y() + t4P2L.Y() - missingpy - (t4P3L.Y() + t4P4L.Y());
  double pzcheck = t4P1L.Z() + t4P2L.Z() - missingpz - (t4P3L.Z() + t4P4L.Z());

  LOG("INukeUtils",pNOTICE) << "Check lab 4-momentum conservation  E  " << echeck << " Px " << pxcheck << " Py " << pycheck << " Pz " << pzcheck;


  if(AbsorptionNNSpecial){
    // because I'm sloppy for pion absorption and not using the CERNLIB routine, hide the slight non-conservation.
    // add to missingE, but make sure I have the right direction.
    // missingP should have been zero and missing E should have been -bindE, which should have been paid by the pion.
    // in the end we are going to ADD this to the remnant, so echeck is initial - final.
    // if initial is higher than final, there is energy left over, this is a positive number, and adding is right.

    missingE += echeck;
    missingpx += pxcheck;
    missingpy += pycheck;
    missingpz += pzcheck;
    LOG("INukeUtils",pNOTICE) << "MissingE was " << missingE - echeck << " but is now " << missingE << " this will be added to the remnant ";

    TVector3 tvn1;
    TVector3 tvn2;
    tvn1.SetXYZ(t4P3L.X(),t4P3L.Y(),t4P3L.Z());
    tvn2.SetXYZ(t4P4L.X(),t4P4L.Y(),t4P4L.Z());
    double nnangle = tvn1.Angle(tvn2);
    LOG("INukeUtils",pNOTICE) << "Found absorption opening angle was " << nnangle << " rad " << nnangle*57.2957795 << " deg"; 
    
  } else {
  
    if(TMath::Abs(pxcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab x momenta do not balance " << pxcheck;
      assert(TMath::Abs(pxcheck) <= 0.00001);
    }
    
    if(TMath::Abs(pycheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab y momenta do not balance " << pycheck;
      assert(TMath::Abs(pycheck) <= 0.00001);
    }
    
    if(TMath::Abs(pzcheck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab z momenta do not balance " << pzcheck;
      assert(TMath::Abs(pzcheck) <= 0.00001);
    }
    
    if(TMath::Abs(echeck) > 0.00001){
      LOG("INukeUtils",pWARN) << "FAIL: Lab energy does not balance " << echeck;
      assert(TMath::Abs(echeck) <= 0.00001);
    }

  }

  // handle very low momentum particles--- handle in cases
  if( !(TMath::Finite(P3Lab.Mag())) || P3Lab.Mag() < 0.001)
    {
      LOG("INukeUtils",pNOTICE)
	<< "Particle 3 momentum small or non-finite: " << P3Lab.Mag()
	<< "\n" << "--> Assigning .001 as new momentum";
      P3Lab.SetXYZ(0.0, 0.0, 0.001);
      t4P3L.SetXYZM(0.0, 0.0, 0.001, M3);
    }

  //What failure mode is this supposed to test?   This should never happen.
  //check that scattered remnant in lab frame is positive
  if(t4P4L.Mag2()<0 || t4P4L.E() < 0.00001)
    {
      LOG("INukeUtils",pWARN)<<"TwoBodyKinematics Failed6: Target mass or energy is negative";
      t4P3L.SetPxPyPzE(0.,0.,0.,0.);
      t4P4L.SetPxPyPzE(0.,0.,0.,0.);
      return false;
    }
  
  //if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,bindE);
  if (TMath::Abs(bindE) > 0.00001) RemnP4 += TLorentzVector(missingpx,missingpy,missingpz,missingE);
  return true;

}
//___________________________________________________________________________
bool genie::utils::intranuke2014::TwoBodyKinematics(
  double M3, double M4, TLorentzVector t4P1L, TLorentzVector t4P2L,
  TLorentzVector &t4P3L, TLorentzVector &t4P4L, double C3CM, TLorentzVector &RemnP4, double bindE)
{
  // Aaron Meyer (05/17/10)
  // Adapted from kinematics in other function calls
  //
  // Outgoing particle masses M3,M4
  // Scatters particles according to normal two body collisions
  //
  // bindE is the binding energy (GeV) of a particle removed from the nucleus (default 0)
  // For nonzero binding energy, remove the binding energy from the total energy,
  //   then put both of the particles back on mass shell by shifting momentum/energy
  //   of target
  // Momentum only shifted in the direction parallel to the probe's motion
  //
  // Rotates final transverse component of momentum by a random angle from 0->2pi
  // Return value for error checking
  // Gives outgoing 4-momenta of particles 3 and 4 (t4P3L, t4P4L respectively)
  //
  // All 4-momenta should be on mass shell

  double E1L, E2L, P1L, P2L, E3L, P3L;
  double beta, gm; // speed and gamma for CM frame in Lab
  double S3CM; // sin of scattering angle
  double PHI3;
  double E1CM, E2CM, E3CM, P3CM;//, E4CM, P4CM;
  double P3zL, P3tL;//, P4zL, P4tL;
  double Et;
  double theta1, theta2, theta5, P1zL, P2zL, P1tL, P2tL;
  TVector3 tbeta, tbetadir, tTrans, tVect;
  TVector3 tP1zCM, tP2zCM, vP3L;
  TLorentzVector t4P1buf, t4P2buf, t4Ptot;

  // Library instance for reference
  //PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // error checking
  if (C3CM < -1. || C3CM > 1.) return false;

  // calculate sine from scattering angle
  S3CM = TMath::Sqrt(1.0 - C3CM*C3CM);

  // fill buffers
  t4P1buf = t4P1L;
  t4P2buf = t4P2L;

  // get lab energy and momenta
  E1L = t4P1buf.E();
  P1L = t4P1buf.P();
  E2L = t4P2buf.E();
  P2L = t4P2buf.P();
  t4Ptot = t4P1buf + t4P2buf;

  LOG("INUKEUTILS",pWARN) << "TwoBodyKinematics:  Using old version";


  LOG("INukeUtils",pNOTICE) << "P1LinOld " << t4P1L.P() << " pxyz " << t4P1L.X() << " " << t4P1L.Y() << " " << t4P1L.Z() << " E " << t4P1L.E() << " M " << t4P1L.M();
  LOG("INukeUtils",pNOTICE) << "P2LinOld " << t4P2L.P() << " pxyz " << t4P2L.X() << " " << t4P2L.Y() << " " << t4P2L.Z() << " E " << t4P2L.E() << " M " << t4P2L.M();
  LOG("INukeUtils",pNOTICE) << "bindEin " << bindE << " M3 " << M3 << " M4 " << M4;

  
  // binding energy
  if (bindE!=0)
    {

      E1L -= bindE;

      if (E1L+E2L < M3+M4) 
	{
	  LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Forbidden by binding energy";
	  LOG("INukeUtils",pNOTICE) <<"E1L, E2L, M3, M4 : "<< E1L <<", "<< E2L <<", "<< M3 <<", "<< M4;
	  t4P3L.SetPxPyPzE(0,0,0,0);
	  t4P4L.SetPxPyPzE(0,0,0,0);
	  return false;
	  }
    }

  // calculate beta and gamma
  tbeta = t4Ptot.Vect() * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  // get angle and component info
  theta1 = t4P1buf.Angle(tbeta);
  theta2 = t4P2buf.Angle(tbeta);
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  P1tL = TMath::Sqrt(P1L*P1L - P1zL*P1zL);
  P2tL = -TMath::Sqrt(P2L*P2L - P2zL*P2zL);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir);
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  // boost to CM frame to get scattered particle momenta
  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
//-------

  LOG("INukeUtils",pINFO) <<"M1   "<<t4P1L.M()<<  ", M2    "<<t4P2L.M();
  LOG("INukeUtils",pINFO) <<"E1L  "<<E1L<< ", E1CM  "<<E1CM;
  LOG("INukeUtils",pINFO) <<"P1zL "<<P1zL<<", P1zCM "<<tP1zCM.Mag()<<", P1tL "<<P1tL;
  LOG("INukeUtils",pINFO) <<"E2L  "<<E2L<< ", E2CM  "<<E2CM;
  LOG("INukeUtils",pINFO) <<"P2zL "<<P2zL<<", P2zCM "<<tP2zCM.Mag()<<", P2tL "<<P2tL;
  LOG("INukeUtils",pINFO) <<"C3CM "<<C3CM;

//-------
  E3CM = (Et*Et + M3*M3 - M4*M4) / (2.0 * Et);

  // check to see if decay is viable
  if(E3CM*E3CM - M3*M3<0 || E3CM<0 || Et<0)
  {
    if (Et<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Total energy is negative";
    if (E3CM<M3) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM energy is too small";
    if (E3CM*E3CM - M3*M3<0) LOG("INukeUtils",pNOTICE) <<"TwoBodyKinematics Failed: Scattered Particle 3 CM momentum is nonreal";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  // boost back to lab
  P3zL = gm*beta*E3CM + gm*P3CM*C3CM;
  P3tL = P3CM*S3CM;

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);

  //-------

  double E4CM = Et-E3CM;
  double P4zL = gm*beta*E4CM - gm*P3CM*C3CM;
  double P4tL = -1.*P3tL;
  double P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  double E4L = TMath::Sqrt(P4L*P4L + M4*M4);
 
  LOG("INukeUtils",pINFO) <<"M3   "<< M3 <<  ", M4    "<< M4;
  LOG("INukeUtils",pINFO) <<"E3L   "<<E3L<< ", E3CM "<<E3CM;
  LOG("INukeUtils",pINFO) <<"P3zL  "<<P3zL<<", P3tL "<<P3tL;
  LOG("INukeUtils",pINFO) <<"C3L   "<<P3zL/P3L;
  LOG("INukeUtils",pINFO) <<"Check:";
  LOG("INukeUtils",pINFO) <<"E4L   "<<E4L<< ", E4CM "<<E4CM;
  LOG("INukeUtils",pINFO) <<"P4zL  "<<P4zL<<", P4tL "<<P4tL;
  LOG("INukeUtils",pINFO) <<"P4L   "<<P4L;
  LOG("INukeUtils",pINFO) <<"C4L   "<<P4zL/P4L;

  double echeck = E1L + E2L - (E3L + E4L);
  double pzcheck = P1zL+ P2zL - (P3zL + P4zL);
  double ptcheck = P1tL+ P2tL - (P3tL + P4tL);
  
  LOG("INukeUtils",pINFO) <<"Check 4-momentum conservation -  Energy  "<<echeck<<", z momentum "<<pzcheck << ",    transverse momentum  " << ptcheck ;

  // -------

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L<.001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  // get random phi angle, distributed uniformally in 360 deg
  PHI3 = 2 * kPi * rnd->RndFsi().Rndm();

  vP3L = P3zL*tbetadir + P3tL*tTrans;
  vP3L.Rotate(PHI3,tbetadir);
  
  t4P3L.SetVect(vP3L);
  t4P3L.SetE(E3L);

  t4P4L = t4P1buf + t4P2buf - t4P3L;
  t4P4L-= TLorentzVector(0,0,0,bindE);
  /*LOG("INukeUtils",pINFO) <<"GENIE:";
  LOG("INukeUtils",pINFO) <<"E4L   "<<t4P4L.E();
  LOG("INukeUtils",pINFO) <<"P4zL  "<<t4P4L.Vect()*tbetadir<<", P4tL "<<-1.*TMath::Sqrt(t4P4L.Vect().Mag2()-TMath::Power(t4P4L.Vect()*tbetadir,2.));
  LOG("INukeUtils",pINFO) <<"P4L   "<<t4P4L.Vect().Mag();
  LOG("INukeUtils",pINFO) <<"C4L   "<<t4P4L.Vect()*tbetadir/t4P4L.Vect().Mag();  */

 LOG("INukeUtils",pNOTICE) << "P3LOld " << t4P3L.P() << " pxyz " << t4P3L.X() << " " << t4P3L.Y() << " " << t4P3L.Z() << " E " << t4P3L.E() << " M " << t4P3L.M();
  LOG("INukeUtils",pNOTICE) << "P4LOld " << t4P4L.P() << " pxyz " << t4P4L.X() << " " << t4P4L.Y() << " " << t4P4L.Z() << " E " << t4P4L.E() << " M " << t4P4L.M();
	   
  if(t4P4L.Mag2()<0 || t4P4L.E()<0)
  {
    LOG("INukeUtils",pNOTICE)<<"TwoBodyKinematics Failed: Target mass or energy is negative";
    t4P3L.SetPxPyPzE(0,0,0,0);
    t4P4L.SetPxPyPzE(0,0,0,0);
    return false;
  }

  if (bindE!=0) RemnP4 += TLorentzVector(0,0,0,bindE);
  return true;
}
//___________________________________________________________________________
bool genie::utils::intranuke2014::ThreeBodyKinematics(
  GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
  bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{

  // Aaron Meyer (7/15/10)
  //
  // Kinematics used in utils::intranuke2014::PionProduction
  // Handles the kinematics of three body scattering
  //
  // s1,s2,and s3 are pointers to particles with the PDG code that needs to be scattered
  // the last four variables are for Fermi momentum and pauli blocking, default will use none of them

  // kinematic variables
  double M1, M2, M3, M4, M5; // rest energies, in GeV
  double P1L, P2L, P3L, P4L, P5L;
  double E1L, E2L, E3L, E4L, E5L;
  double E1CM, E2CM, P3tL;
  double PizL, PitL, PiL, EiL;
  double EiCM, P4CM2, E4CM2, E5CM2, P3CM, E3CM;
  double beta, gm, beta2, gm2;
  double P3zL, P4zL, P4tL, P5zL, P5tL;
  double Et, M, theta1, theta2;
  double P1zL, P2zL;
  double theta3, theta4, phi3, phi4, theta5;
  TVector3 tP2L, tP1L, tPtot, tbeta, tbetadir, tTrans, tP4L, tP5L;
  TVector3 tP1zCM, tP2zCM, tP3L, tPiL, tbeta2, tbetadir2, tVect, tTrans2;

  // Library instance for reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  M1 = pLib->Find(p->Pdg())->Mass();
  M2 = pLib->Find(tcode)->Mass();
  M3 = pLib->Find(s1->Pdg())->Mass();
  M4 = pLib->Find(s2->Pdg())->Mass();
  M5 = pLib->Find(s3->Pdg())->Mass();

  // set up fermi target
  Target target(ev->TargetNucleus()->Pdg());

  // handle fermi momentum
  if(DoFermi)
    {
      target.SetHitNucPdg(tcode);
      Nuclmodel->GenerateNucleon(target);
      tP2L = FermiFac * Nuclmodel->Momentum3();
      P2L = tP2L.Mag();
      E2L = TMath::Sqrt(tP2L.Mag2() + M2*M2);
    }
  else
    {
      tP2L.SetXYZ(0.0, 0.0, 0.0);
      P2L = 0;
      E2L = M2;
    }

  // first sequence, handle 4th and 5th products as composite
  E1L = p->E();

  P1L = TMath::Sqrt(E1L*E1L - M1*M1);
  tP1L = p->P4()->Vect();
  tPtot = tP1L + tP2L;

  tbeta = tPtot * (1.0 / (E1L + E2L));
  tbetadir = tbeta.Unit();
  beta = tbeta.Mag();
  gm = 1.0 / TMath::Sqrt(1.0 - beta*beta);

  theta1 = tP1L.Angle(tbeta);
  theta2 = tP2L.Angle(tbeta);
  P1zL = P1L*TMath::Cos(theta1);
  P2zL = P2L*TMath::Cos(theta2);
  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir);
  tTrans = (tVect - TMath::Cos(theta5)*tbetadir).Unit();

  E1CM = gm*E1L - gm*beta*P1zL;
  tP1zCM = gm*P1zL*tbetadir - gm*tbeta*E1L;
  E2CM = gm*E2L - gm*beta*P2zL;
  tP2zCM = gm*P2zL*tbetadir - gm*tbeta*E2L;
  Et = E1CM + E2CM;
  M = (rnd->RndFsi().Rndm()*(Et - M3 - M4 - M5)) + (M4 + M5);
  E3CM = (Et*Et + M3*M3 - M*M)/(2*Et);
  EiCM = Et - E3CM;
  if(E3CM*E3CM - M3*M3<0)
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction P3 has non-real momentum - retry kinematics";
    LOG("INukeUtils",pNOTICE) << "Energy, masses of 3 fs particales:"
      << E3CM << "  " << M3 << "  " << "  " << M4 << "  " << M5; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction particle 3 has non-real momentum");
    throw exception;
    return false;
  }
  P3CM = TMath::Sqrt(E3CM*E3CM - M3*M3);

  theta3 =   kPi * rnd->RndFsi().Rndm();
  theta4 =   kPi * rnd->RndFsi().Rndm();
  phi3   = 2*kPi * rnd->RndFsi().Rndm();
  phi4   = 2*kPi * rnd->RndFsi().Rndm();

  P3zL = gm*beta*E3CM + gm*P3CM*TMath::Cos(theta3);
  P3tL =  P3CM*TMath::Sin(theta3);
  PizL = gm*beta*EiCM - gm*P3CM*TMath::Cos(theta3);
  PitL = -P3CM*TMath::Sin(theta3);

  P3L = TMath::Sqrt(P3zL*P3zL + P3tL*P3tL);
  PiL = TMath::Sqrt(PizL*PizL + PitL*PitL);
  E3L = TMath::Sqrt(P3L*P3L + M3*M3);
  EiL = TMath::Sqrt(PiL*PiL + M*M);

  // handle very low momentum particles
  if(!(TMath::Finite(P3L)) || P3L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 3 " << M3 << " momentum small or non-finite: " << P3L
	<< "\n" << "--> Assigning .001 as new momentum";
      P3tL = 0;
      P3zL = .001;
      P3L = .001;
      E3L = TMath::Sqrt(P3L*P3L + M3*M3);
    }

  tP3L = P3zL*tbetadir + P3tL*tTrans;
  tPiL = PizL*tbetadir + PitL*tTrans;
  tP3L.Rotate(phi3,tbetadir);
  tPiL.Rotate(phi3,tbetadir);

  // second sequence, handle formally composite particles 4 and 5
  tbeta2 = tPiL * (1.0 / EiL);
  tbetadir2 = tbeta2.Unit();
  beta2 = tbeta2.Mag();
  gm2 = 1.0 / TMath::Sqrt(1.0 - beta2*beta2);

  E4CM2 = (M*M + M4*M4 - M5*M5) / (2*M);
  E5CM2 = M - E4CM2;
  P4CM2 = TMath::Sqrt(E4CM2*E4CM2 - M4*M4);

  tVect.SetXYZ(1,0,0);
  if(TMath::Abs((tVect - tbetadir2).Mag())<.01) tVect.SetXYZ(0,1,0);
  theta5 = tVect.Angle(tbetadir2);
  tTrans2 = (tVect - TMath::Cos(theta5)*tbetadir2).Unit();

  P4zL = gm2*beta2*E4CM2 + gm2*P4CM2*TMath::Cos(theta4);
  P4tL = P4CM2*TMath::Sin(theta4);
  P5zL = gm2*beta2*E5CM2 - gm2*P4CM2*TMath::Cos(theta4);
  P5tL = - P4tL;

  P4L = TMath::Sqrt(P4zL*P4zL + P4tL*P4tL);
  P5L = TMath::Sqrt(P5zL*P5zL + P5tL*P5tL);
  E4L = TMath::Sqrt(P4L*P4L + M4*M4);
  E5L = TMath::Sqrt(P5L*P5L + M5*M5);

  // handle very low momentum particles
  if(!(TMath::Finite(P4L)) || P4L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 4 " << M4 << " momentum small or non-finite: " << P4L
	<< "\n" << "--> Assigning .001 as new momentum";
      P4tL = 0;
      P4zL = .001;
      P4L = .001;
      E4L = TMath::Sqrt(P4L*P4L + M4*M4);
    }
  if(!(TMath::Finite(P5L)) || P5L < .001)
    {
      LOG("INukeUtils",pINFO)
	<< "Particle 5 " << M5 << " momentum small or non-finite: " << P5L
	<< "\n" << "--> Assigning .001 as new momentum";
      P5tL = 0;
      P5zL = .001;
      P5L = .001;
      E5L = TMath::Sqrt(P5L*P5L + M5*M5);
    }

  tP4L = P4zL*tbetadir2 + P4tL*tTrans2;
  tP5L = P5zL*tbetadir2 + P5tL*tTrans2;
  tP4L.Rotate(phi4,tbetadir2);
  tP5L.Rotate(phi4,tbetadir2);

  // pauli blocking
  if(P3L < FermiMomentum || ( pdg::IsNeutronOrProton(s2->Pdg()) && P4L < FermiMomentum ) )
  {
    LOG("INukeUtils",pNOTICE)
      << "PionProduction fails because of Pauli blocking - retry kinematics"; 
    exceptions::INukeException exception;
    exception.SetReason("PionProduction final state not determined");
    throw exception;
    return false;
  }

  // create scattered particles w/ appropriate momenta, code, and status
  // Set moms to be the moms of the hadron that was cloned
  s1->SetFirstMother(p->FirstMother());
  s2->SetFirstMother(p->FirstMother());
  s3->SetFirstMother(p->FirstMother());
  s1->SetLastMother(p->LastMother());
  s2->SetLastMother(p->LastMother());
  s3->SetLastMother(p->LastMother());

  TLorentzVector(tP3L,E3L);
  TLorentzVector(tP4L,E4L);
  TLorentzVector(tP5L,E5L);

  s1->SetMomentum(TLorentzVector(tP3L,E3L));
  s2->SetMomentum(TLorentzVector(tP4L,E4L));
  s3->SetMomentum(TLorentzVector(tP5L,E5L));
  int mode = kIMdHA;
  LOG ("INukeUtils",pDEBUG) << "in Pi Prod, mode =  " << mode; 
  if (mode==kIMdHN)
    {
      s1->SetStatus(kIStHadronInTheNucleus);
      s2->SetStatus(kIStHadronInTheNucleus);
      s3->SetStatus(kIStHadronInTheNucleus);
    }
  else
    {
      s1->SetStatus(kIStStableFinalState);
      s2->SetStatus(kIStStableFinalState);
      s3->SetStatus(kIStStableFinalState);
    } 
  return true;
}
//___________________________________________________________________________
bool genie::utils::intranuke2014::PionProduction(
  GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
  TLorentzVector &RemnP4, bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel)
{
  // Aaron Meyer (7/15/2010)
  //
  // Handles pion production reactions in both hA and hN mode
  // Calculates fundamental cross sections from fit functions
  // Uses isospin relations to determine the rest of cross sections
  //
  // p is the probe particle
  // s1, s2, and s3 are the particles produced in the reaction
  // must set the status and add particles to the event record after returning from this method
  // return value for error checking


  // random number generator
  RandomGen * rnd = RandomGen::Instance();

  // library reference
  PDGLibrary * pLib = PDGLibrary::Instance();

  bool ptarg = false;
  int pcode = p->Pdg();

  int p1code = p->Pdg();
  // Randomly determine target and 1st product baryons
  int p3code = 0, p4code = 0, p5code = 0;

  //
  // Uses a fit curve log(sigma) = a - b/(T_pi - c) for pions
  // Fit parameters determined by Roman Tacik (4/3/09)
  // pi- & p cross sections are assumed to be the same as pi+ & n
  //
  // Fit curve for nucleons:
  // sigma = a*(1+b*e^(-c*(eta-d)^2))*(1-e^(-(f*eta)^g))*(1-e^(-h/eta^2))
  // 7 parameters (a,b,c,d,f,g,h)
  // eta is maximum kinematically allowed momentum of the pion, normalized by the mass
  // Uses isotopic spin decomposition of total cross sections
  //

   if ((p1code==kPdgPi0)||(p1code==kPdgPiP)||(p1code==kPdgPiM)) {
     
     double kine = 1000*p->KinE();
  
     // Determine cross sections

     // pion
     // pi- & p
     //  -> pi0 & pi0 & n
     //  a = 8.82; b = 573.2; c = 107.3;
     double xsec2pi0n = TMath::Max(0.,TMath::Exp(8.82 - (573.2/(kine-107.3))));
     //  -> pi- & pi+ & n
     //  a = 11.06; b = 985.9; c = 88.2;
     double xsecpippimn = TMath::Max(0.,TMath::Exp(11.06 - (985.9/(kine-88.2))));
     //  -> pi- & pi0 & p
     //  a = 9.58; b = 1229.4; c = 60.5;
     double xsecpimpi0p = TMath::Max(0.,TMath::Exp(9.58 - (1229.4/(kine-60.5))));
     double totpimp = xsec2pi0n + xsecpippimn + xsecpimpi0p;
     

     // pi+ & p
     //  -> pi+ & pi+ & n
     //  a = 5.64; b = 222.6; c = 150.0;
     double xsec2pipn = TMath::Max(0.,TMath::Exp(5.64 - (222.6/(kine-150.))));
     //  -> pi+ & pi0 & p
     //  a = 7.95; b = 852.6; c = 77.8;
     double xsecpippi0p = TMath::Max(0.,TMath::Exp(7.95 - (852.6/(kine-77.8))));
     double totpipp = xsec2pipn + xsecpippi0p;

     if (totpimp<=0 && totpipp<=0) {
       LOG("INukeUtils",pNOTICE) << "InelasticHN called below threshold energy";
       p->SetStatus(kIStHadronInTheNucleus);
       ev->AddParticle(*p);
       return false;
	}

     double xsecp, xsecn;
     switch (p1code) {
     case kPdgPi0:  xsecp = 0.5 * (totpimp + totpipp); xsecn = xsecp; break;
     case kPdgPiP:  xsecp = totpipp; xsecn = totpimp; break;
     case kPdgPiM:  xsecp = totpimp; xsecn = totpipp; break;
     default:
       LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
			       << PDGLibrary::Instance()->Find(p1code)->GetName();
       exceptions::INukeException exception;
       exception.SetReason("PionProduction final state not determined");
       throw exception;
       return false;
       break;
     }

     // Normalize cross sections by Z or A-Z

     xsecp *= RemnZ;
     xsecn *= RemnA-RemnZ;

     // determine target

     double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
     if (rand < xsecp) // proton target
       { rand /= RemnZ; ptarg = true;}
     else // neutron target
       { rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

  
     // determine final state

     if (((ptarg==true)&&(p1code==kPdgPiP))
	 || ((ptarg==false)&&(p1code==kPdgPiM)))
       { 
	 if (rand < xsec2pipn) // pi+ & pi+ & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = p4code;
	   }
	 else {  // pi+ & pi0 & p final state
	   p3code = (ptarg ? kPdgProton : kPdgNeutron);
	   p4code = p1code;
	   p5code = kPdgPi0;
	 }
       }
     else if (((ptarg==false)&&(p1code==kPdgPiP))
	      || ((ptarg==true)&&(p1code==kPdgPiM)))
       {
	 if (rand < xsec2pi0n) // pi0 & pi0 & n final state
	   { 
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else if (rand < (xsec2pi0n + xsecpippimn)) // pi+ & pi- & n final state
	   {
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = p1code;
	     p5code = ((p1code==kPdgPiP) ? kPdgPiM : kPdgPiP);
	   }
	 else // pi0 & pi- & p final state
	   { 
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = p1code;
	     p5code = kPdgPi0;
	   }
       }
     else if (p1code==kPdgPi0)
       {
	 rand = rnd->RndFsi().Rndm();
	 if (rand < 191./270.)
	   {  // pi+ & pi- & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPiP;
	     p5code = kPdgPiM;
	   }
	 else if (rand < 7./135.)
	   {  // pi0 & pi0 & p final state
	     p3code = (ptarg ? kPdgProton : kPdgNeutron);
	     p4code = kPdgPi0;
	     p5code = p4code;
	   }
	 else
	   {  // pi+ & pi0 & n final state
	     p3code = (ptarg ? kPdgNeutron : kPdgProton);
	     p4code = (ptarg ? kPdgPiP : kPdgPiM);
	     p5code = kPdgPi0;
	   }
       }
     else // unhandled
       {
	 LOG("INukeUtils",pNOTICE) << "Pi production final state unable to be determined, picode, ptarg = " <<PDGLibrary::Instance()->Find(p1code)->GetName() << "  " << PDGLibrary::Instance()->Find(ptarg)->GetName();
	 exceptions::INukeException exception;
	 exception.SetReason("PionProduction final state not determined");
	 throw exception;
	 return false;
       }

   } else if(p1code==kPdgProton||p1code==kPdgNeutron) //nucleon probes
    {

      double tote = p->Energy();
      double pMass = pLib->Find(2212)->Mass();
      double nMass = pLib->Find(2112)->Mass();
      double etapp2ppPi0 = 
	utils::intranuke2014::CalculateEta(pMass,tote,pMass,pMass+pMass,pLib->Find(111)->Mass());
      double etapp2pnPip = 
	utils::intranuke2014::CalculateEta(pLib->Find(p1code)->Mass(),tote,((p1code==kPdgProton)?pMass:nMass),
				       pMass+nMass,pLib->Find(211)->Mass());
      double etapn2nnPip = 
	utils::intranuke2014::CalculateEta(pMass,tote,nMass,nMass+nMass,pLib->Find(211)->Mass());
      double etapn2ppPim = 
	utils::intranuke2014::CalculateEta(pMass,tote,nMass,pMass+pMass,pLib->Find(211)->Mass());

      if ((etapp2ppPi0<=0.)&&(etapp2pnPip<=0.)&&(etapn2nnPip<=0.)&&(etapn2ppPim<=0.)) { // below threshold
	LOG("INukeUtils",pNOTICE) << "PionProduction() called below threshold energy";
	exceptions::INukeException exception;
	exception.SetReason("PionProduction final state not possible - below threshold");
	throw exception;
	return false; 
	}

      // calculate cross sections
      double xsecppPi0=0,xsecpnPiP=0,xsecnnPiP=0,xsecppPiM=0;
      if (etapp2ppPi0>0){
      xsecppPi0 = 4511*(1-.91*TMath::Exp(-TMath::Power((etapp2ppPi0-.705),2)));
      xsecppPi0 *= (1-TMath::Exp(-TMath::Power((.556*etapp2ppPi0),3.5)));
      xsecppPi0 *= (1-TMath::Exp(-56.897/(etapp2ppPi0*etapp2ppPi0)));
      xsecppPi0 = TMath::Max(0.,xsecppPi0);}

      if (etapp2pnPip>0){
      xsecpnPiP = 18840*(1-.808*TMath::Exp(-TMath::Power((etapp2pnPip-.371),2)));
      xsecpnPiP *= (1-TMath::Exp(-TMath::Power((.568*etapp2pnPip),3.2)));
      xsecpnPiP *= (1-TMath::Exp(-39.818/(etapp2pnPip*etapp2pnPip)));
      xsecpnPiP = TMath::Max(0.,xsecpnPiP);}

      if (etapn2nnPip>0){
      xsecnnPiP = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2nnPip-.947),2)));
      xsecnnPiP *= (1-TMath::Exp(-TMath::Power((.35*etapn2nnPip),3.2)));
      xsecnnPiP *= (1-TMath::Exp(-71.53/(etapn2nnPip*etapn2nnPip)));
      xsecnnPiP = TMath::Max(0.,xsecnnPiP);}

      if (etapn2ppPim>0){
      xsecppPiM = 7670*(1-.479*TMath::Exp(-TMath::Power((etapn2ppPim-.947),2)));
      xsecppPiM *= (1-TMath::Exp(-TMath::Power((.35*etapn2ppPim),3.2)));
      xsecppPiM *= (1-TMath::Exp(-71.53/(etapn2ppPim*etapn2ppPim)));
      xsecppPiM = TMath::Max(0.,xsecppPiM);}

      // double sigma11 = xsecppPi0;
      double sigma10 = TMath::Max(0.,xsecpnPiP - xsecppPi0); // Fundamental cross sections
      double sigma01 = TMath::Max(0.,xsecppPiM + xsecnnPiP - xsecppPi0);

      double xsecpnPi0 = .5*(sigma10 + sigma01);
      xsecpnPi0 = TMath::Max(xsecpnPi0,0.);

      LOG("INukeUtils",pDEBUG) << '\n' << "Cross section values: "<<'\n'
			       << xsecppPi0 << " PP pi0"  <<'\n'
			       << xsecpnPiP << " PN pi+"  <<'\n'
			       << xsecnnPiP << " NN pi+"  <<'\n'
			       << xsecpnPi0 << " PN pi0";

      double xsecp=0,xsecn=0;
      switch (p1code) {
      case kPdgProton:  xsecp=xsecppPi0+xsecpnPiP; xsecn=xsecppPiM+xsecnnPiP+xsecpnPi0; break;
      case kPdgNeutron: xsecp=xsecppPiM+xsecnnPiP+xsecpnPi0; xsecn=xsecppPi0+xsecpnPiP; break;
      default:
	LOG("INukeUtils",pWARN) << "InelasticHN cannot handle probe: "
				 << PDGLibrary::Instance()->Find(p1code)->GetName();
	return false;
	break;
      }

      // Normalize cross sections by Z or (A-Z)

      xsecp *= RemnZ;
      xsecn *= RemnA-RemnZ;

      // determine target

      double rand = rnd->RndFsi().Rndm() * (xsecp + xsecn);
      if (rand < xsecp) // proton target
	{ rand /= RemnZ; ptarg = true;}
      else // neutron target
	{ rand -= xsecp; rand /= RemnA-RemnZ; ptarg = false;}

      if(p1code==kPdgProton) // Cross sections not explicitly given are calculated from isospin relations
	{
	  if(ptarg)
	    {
	      if   (rand<xsecppPi0) {p3code=kPdgProton; p4code=kPdgProton;  p5code=kPdgPi0;}
	      else                  {p3code=kPdgProton; p4code=kPdgNeutron; p5code=kPdgPiP;}
	    }
	  else
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
      else if(p1code==kPdgNeutron)
	{
	  if(ptarg)
	    {
	      if        (rand<xsecnnPiP)           {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPiP;}
	      else if   (rand<xsecppPiM+xsecnnPiP) {p3code=kPdgProton;  p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                                 {p3code=kPdgProton;  p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	  else
	    {
	      if   (rand<xsecpnPiP) {p3code=kPdgNeutron; p4code=kPdgProton;  p5code=kPdgPiM;}
	      else                  {p3code=kPdgNeutron; p4code=kPdgNeutron; p5code=kPdgPi0;}
	    }
	}
    }
  else 
    {
      LOG("INukeUtils",pWARN)
		<< "Unable to handle probe (=" << p1code << ") in InelasticHN()";
      return false;
    }

   // determine if reaction is allowed
   if ( RemnA < 1 )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : no nucleons to produce pions";
       return false;
     }
   else if ( RemnZ + ((pcode==kPdgProton || pcode==kPdgPiP)?1:0) - ((pcode==kPdgPiM)?1:0)
	     < ((p3code==kPdgProton || p3code==kPdgPiP)?1:0) - ((p3code==kPdgPiM)?1:0)
	     + ((p4code==kPdgProton || p4code==kPdgPiP)?1:0) - ((p4code==kPdgPiM)?1:0)
	     + ((p5code==kPdgProton || p5code==kPdgPiP)?1:0) - ((p5code==kPdgPiM)?1:0) )
     {
       LOG("INukeUtils",pNOTICE) << "PionProduction() failed : too few protons in nucleus";
       exceptions::INukeException exception;
       exception.SetReason("PionProduction fails - too few protons available");
       throw exception;
       return false;
     }

   s1->SetPdgCode(p3code);
   s2->SetPdgCode(p4code);
   s3->SetPdgCode(p5code);

   if(genie::utils::intranuke2014::ThreeBodyKinematics(
	ev,p,(ptarg?kPdgProton:kPdgNeutron),s1,s2,s3,DoFermi,FermiFac,FermiMomentum,Nuclmodel))
     {
       // okay, handle remnants and return true
       // assumes first particle is always the nucleon,
       //   second can be either nucleon or pion
       //   last always pion
       if (pcode==kPdgProton || pcode==kPdgPiP) RemnZ++;
       if (pcode==kPdgPiM) RemnZ--;
       if (pdg::IsPion(pcode)) RemnA--;
       if (pdg::IsProton(p3code)) RemnZ--;
       if (pdg::IsNeutronOrProton(p4code)) RemnA--;
       if (p4code==kPdgPiP || p4code==kPdgProton) RemnZ--;
       if (p4code==kPdgPiM) RemnZ++;
       if (p5code==kPdgPiP) RemnZ--;
       if (p5code==kPdgPiM) RemnZ++;

       LOG("INukeUtils",pDEBUG) << "Remnant (A,Z) = (" <<RemnA<<','<<RemnZ<<')';

       RemnP4 -= *s1->P4() + *s2->P4() + *s3->P4() - *p->P4();
       return true;
     }
   else {
     exceptions::INukeException exception;
     exception.SetReason("PionProduction final state not determined");
     throw exception;
     return false;
   }
}
//___________________________________________________________________________
double genie::utils::intranuke2014::CalculateEta(double Minc, double nrg, double Mtarg,
			       double Mtwopart, double Mpi)
{
  //Aaron Meyer (1/20/2010)

  //Used to calculate the maximum kinematically allowed CM frame pion momentum
  //  ke in MeV, eta normalized by pion mass
  //  approximated by taking two ejected nucleons to be one particle of the same mass
  //For pion cross sections, in utils::intranuke2014::PionProduction

  //LOG("INukeUtils",pDEBUG) << "Input values: "<<Minc<<' '<<nrg<<' '<<Mtarg<<' '<<Mtwopart<<' '<<Mpi;
  double Scm = Minc*Minc + Mtarg*Mtarg + 2*Mtarg*nrg;
  double eta = 0;
  eta= TMath::Power(Scm,2) + TMath::Power(Mtwopart,4) + TMath::Power(Mpi,4);
  eta-= 2*TMath::Power(Mtwopart*Mpi,2);
  eta-= 2*Scm*TMath::Power(Mtwopart,2);
  eta-= 2*Scm*TMath::Power(Mpi,2);
  eta = TMath::Power(eta/Scm,1./2.);
  eta/= (2*Mpi);

  eta=TMath::Max(eta,0.);
  return eta;
}
//___________________________________________________________________________
// Generic Phase Space Decay methods
//___________________________________________________________________________
bool genie::utils::intranuke2014::PhaseSpaceDecay(
  GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv,
  TLorentzVector &RemnP4, double NucRmvE, EINukeMode mode)
{
// General method decaying the input particle system 'pdgv' with available 4-p
// given by 'pd'. The decayed system is used to populate the input TMCParticle
// array starting from the slot 'offset'.
//
  LOG("INukeUtils", pINFO) << "*** Performing a Phase Space Decay";
  assert(pdgv.size() > 1);

  // Get the decay product masses & names

  ostringstream state_sstream;
  state_sstream << "( ";
  vector<int>::const_iterator pdg_iter;
  int i = 0;
  double * mass = new double[pdgv.size()];
  double   mass_sum = 0;
  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {
    int pdgc = *pdg_iter;
    double m  = PDGLibrary::Instance()->Find(pdgc)->Mass();
    string nm = PDGLibrary::Instance()->Find(pdgc)->GetName();
    mass[i++] = m;
    mass_sum += m;
    state_sstream << nm << " ";
  }
  state_sstream << ")";

  TLorentzVector * pd = p->GetP4(); // incident particle 4p

  bool is_nuc = pdg::IsNeutronOrProton(p->Pdg());
  bool is_kaon = p->Pdg()==kPdgKP || p->Pdg()==kPdgKM;
  // update available energy -> init (mass + kinetic) + sum of f/s masses
  // for pion only.  Probe mass not available for nucleon, kaon
  double availE = pd->Energy() + mass_sum; 
  if(is_nuc||is_kaon) availE -= p->Mass();
  pd->SetE(availE);

  LOG("INukeUtils",pNOTICE) 
    << "size, mass_sum, availE, pd mass, energy = " << pdgv.size() << "  " 
    << mass_sum << "  " << availE << "  " << p->Mass() << "  " << p->Energy() ;

  // compute the 4p transfer to the hadronic blob
  double dE = mass_sum;
  if(is_nuc||is_kaon) dE -= p->Mass();  
  TLorentzVector premnsub(0,0,0,dE);
  RemnP4 -= premnsub;

  LOG("INukeUtils", pINFO)
    << "Final state = " << state_sstream.str() << " has N = " << pdgv.size() 
    << " particles / total mass = " << mass_sum;
  LOG("INukeUtils", pINFO)
    << "Composite system p4 = " << utils::print::P4AsString(pd);

  // Set the decay
  TGenPhaseSpace GenPhaseSpace; 
  bool permitted = GenPhaseSpace.SetDecay(*pd, pdgv.size(), mass);
  if(!permitted) {
     LOG("INukeUtils", pERROR)
       << " *** Phase space decay is not permitted \n"
       << " Total particle mass = " << mass_sum << "\n"
       << " Decaying system p4 = " << utils::print::P4AsString(pd);

     // clean-up and return
     RemnP4 += premnsub;
     delete [] mass;
     delete pd;
     return false;
  }

  // The decay is permitted - add the incident particle at the event record
  // and mark is as 'Nucleon Cluster Target' (used to be confusing 'Decayed State')
  p->SetStatus(kIStNucleonClusterTarget);  //kIStDecayedState);
  p->SetPdgCode(kPdgCompNuclCluster);
  ev->AddParticle(*p);

  // Get the maximum weight
  double wmax = -1;
  for(int idec=0; idec<200; idec++) {
     double w = GenPhaseSpace.Generate();
     wmax = TMath::Max(wmax,w);
  }
  assert(wmax>0);

  LOG("INukeUtils", pINFO)
   << "Max phase space gen. weight @ current hadronic interaction: " << wmax;

  // Generate an unweighted decay

  RandomGen * rnd = RandomGen::Instance();
  wmax *= 1.2;

  bool accept_decay=false;
  unsigned int itry=0;

  while(!accept_decay)
  {
    itry++;

    if(itry>kMaxUnweightDecayIterations) {
       // report, clean-up and return
       LOG("INukeUtils", pNOTICE)
             << "Couldn't generate an unweighted phase space decay after "
             << itry << " attempts";
       delete [] mass;
       delete pd;
       return false;
    }

    double w  = GenPhaseSpace.Generate();
    double gw = wmax * rnd->RndFsi().Rndm();

    if(w > wmax) {
       LOG("INukeUtils", pNOTICE)
           << "Decay weight = " << w << " > max decay weight = " << wmax;
    }

    LOG("INukeUtils", pNOTICE) << "Decay weight = " << w << " / R = " << gw;
    accept_decay = (gw<=w);
  } 

  // Insert final state products into the event record
  // - the particles are added as daughters of the decayed state
  // - the particles are marked as final stable state (in hA mode)
  i=0;
  int mom = ev->ParticlePosition(p);
  LOG("INukeUtils", pNOTICE) << "mother index = " << mom;
  GHepStatus_t ist = kIStStableFinalState;
  GHepStatus_t ist_pi = kIStHadronInTheNucleus;

  TLorentzVector * v4 = p->GetX4();

  double checkpx = p->Px();
  double checkpy = p->Py();
  double checkpz = p->Pz();
  double checkE = p->E();

  for(pdg_iter = pdgv.begin(); pdg_iter != pdgv.end(); ++pdg_iter) {

     //-- current PDG code
     int pdgc = *pdg_iter;
     bool isnuc = pdg::IsNeutronOrProton(pdgc);

     //-- get the 4-momentum of the i-th final state particle
     TLorentzVector * p4fin = GenPhaseSpace.GetDecay(i++);

     //-- intranuke no longer throws "bindinos" but adds all the energy 
     //   not going at a simulated f/s particle at a "hadronic blob" 
     //   representing the remnant system: do the binding energy subtraction
     //   here & update the remnant hadronic system 4p
     double M  = PDGLibrary::Instance()->Find(pdgc)->Mass();
     double En = p4fin->Energy();
     double KE = En-M;
     double dE_leftover = TMath::Min(NucRmvE, KE);
     KE -= dE_leftover;
     En  = KE+M;
     double pmag_old = p4fin->P();
     double pmag_new = TMath::Sqrt(TMath::Max(0.,En*En-M*M));
     double scale    = pmag_new / pmag_old;
     double pxn      = scale * p4fin->Px();
     double pyn      = scale * p4fin->Py();
     double pzn      = scale * p4fin->Pz();

     TLorentzVector p4n(pxn,pyn,pzn,En);
     //     LOG("INukeUtils", pNOTICE) << "Px = " << pxn << " Py = " << pyn
     //					<< " Pz = " << pzn << " E = " << KE;
     checkpx -= pxn;
     checkpy -= pyn;
     checkpz -= pzn;
     checkE -= KE;

     if (mode==kIMdHA &&
	 (pdgc==kPdgPiP || pdgc==kPdgPi0 || pdgc==kPdgPiM) )
       {
	 if (p4n.Vect().Mag()>=0.001)
	   {
	     GHepParticle new_particle(pdgc, ist_pi, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
	 else
	   {
	     // Momentum too small, assign a non-zero momentum to the particle
	     // Conserve momentum with the remnant nucleus

	     LOG("INukeUtils", pINFO)<<"Momentum too small; assigning 0.001 as new momentum";

	     double phi = 2*kPi*rnd->RndFsi().Rndm();
	     double omega = 2*rnd->RndFsi().Rndm(); 
	       // throw number against solid angle for uniform distribution
	     
	     double E4n = TMath::Sqrt(0.001*0.001+M*M);
	     p4n.SetPxPyPzE(0.001,0,0,E4n);
	     p4n.Rotate(TMath::ACos(1-omega),TVector3(0,0,1));
	     p4n.Rotate(phi,TVector3(1,0,0));
	     
	     RemnP4 -= (p4n - TLorentzVector(0,0,0,M));	     

	     GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
	     ev->AddParticle(new_particle);
	   }
       }
     else
       {
	 GHepParticle new_particle(pdgc, ist, mom,-1,-1,-1, p4n, *v4);
       
	 if(isnuc) new_particle.SetRemovalEnergy(0.);
	 ev->AddParticle(new_particle);
       }

     double dpx = (1-scale)*p4fin->Px();
     double dpy = (1-scale)*p4fin->Py();
     double dpz = (1-scale)*p4fin->Pz();
     TLorentzVector premnadd(dpx,dpy,dpz,dE_leftover);
     RemnP4 += premnadd;
  }
  LOG("INukeUtils", pNOTICE) << "check conservation: Px = " << checkpx << " Py = " << checkpy
			     << " Pz = " << checkpz << " E = " << checkE;

  // Clean-up
  delete [] mass;
  delete pd;
  delete v4;

  return true;
}



==> fixedha-20190620/INukeUtils2014.h <==
//____________________________________________________________________________
/*!

\namespace genie::intranuke

\brief     INTRANUKE utilities

\author    Jim Dobson <j.dobson07 \at imperial.ac.uk>
           Imperial College London

           Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk>
           University of Liverpool & STFC Rutherford Appleton Lab

	   Aaron Meyer <asm58 \at pitt.edu>
	   Pittsburgh University

\created   Mar 03, 2009

\cpright   Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
           For the full text of the license visit http://copyright.genie-mc.org
           or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_UTILS_2014_H_
#define _INTRANUKE_UTILS_2014_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"
#include "HadronTransport/INukeHadroFates.h"
#include "HadronTransport/INukeMode.h"

class TLorentzVector;

namespace genie {

class GHepRecord;
class GHepParticle;
class PDGCodeList;

namespace utils {
namespace intranuke2014
{
  //! Hadron survival probability
  double ProbSurvival(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double mfp_scale_factor=1.0,
    double nRpi=0.5, double nRnuc=1.0, double NR=3, double R0=1.4);

  //! Mean free path (pions, nucleons)
  double MeanFreePath(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A,
    double Z, double nRpi=0.5, double nRnuc=1.0);
 
  //! Mean free path (Delta++ **test**)
  double MeanFreePath_Delta(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, double A);

  //! Distance to exit
  double Dist2Exit(
    const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double NR=3, double R0=1.4);

  //! Distance to exit
  double Dist2ExitMFP(
    int pdgc, const TLorentzVector & x4, const TLorentzVector & p4, 
    double A, double Z, double NR=3, double R0=1.4);

  //! Step particle
  void StepParticle(
    GHepParticle * p, double step, double nuclear_radius=-1.);


  //! Intranuke utility functions


  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, EINukeMode mode=kIMdHA);

  bool TwoBodyCollision(
    GHepRecord* ev, int pcode, int tcode, int scode, int s2code, double C3CM, GHepParticle* p,
    GHepParticle* t, int &RemnA, int &RemnZ, TLorentzVector &RemnP4,  int ElasticConfig, EINukeMode mode=kIMdHA);

  bool TwoBodyKinematicsElastic(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);
  
  bool TwoBodyKinematics(
    double M3, double M4, TLorentzVector tP1L, TLorentzVector tP2L, 
    TLorentzVector &tP3L, TLorentzVector &tP4L, double C3CM, TLorentzVector &RemnP4, double bindE=0);

  bool ThreeBodyKinematics(
    GHepRecord* ev, GHepParticle* p, int tcode, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3,
    bool DoFermi=false, double FermiFac=0, double FermiMomentum=0, const NuclearModelI* Nuclmodel=(const NuclearModelI*)0);

  bool PionProduction(
    GHepRecord* ev, GHepParticle* p, GHepParticle* s1, GHepParticle* s2, GHepParticle* s3, int &RemnA, int &RemnZ,
    TLorentzVector &RemnP4,bool DoFermi, double FermiFac, double FermiMomentum, const NuclearModelI* Nuclmodel);

  double CalculateEta(
    double Minc, double ke, double Mtarg, double Mtwopart, double Mpi);

  void Equilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);

  void PreEquilibrium(
    GHepRecord* ev, GHepParticle* p, int &RemnA, int &RemnZ, TLorentzVector &RemnP4, bool DoFermi,
    double FermiFac, const NuclearModelI* Nuclmodel, double NucRmvE, EINukeMode mode=kIMdHN);


  //! general phase space decay method
  bool PhaseSpaceDecay (
    GHepRecord* ev, GHepParticle* p, const PDGCodeList & pdgv, TLorentzVector &RemnP4,
    double NucRmvE, EINukeMode mode=kIMdHA);

}      // intranuke namespace
}      // utils     namespace
}      // genie     namespace


#endif // _INTRANUKE_UTILS_2014_H_


==> fixedha-20190620/Intranuke.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_H_
#define _INTRANUKE_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"

#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "Conventions/GMode.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData;
class PDGCodeList;
class HNIntranuke;
class HAIntranuke;

class Intranuke : public EventRecordVisitorI {

friend class IntranukeTester;

public :
  Intranuke();
  Intranuke(string name);
  Intranuke(string name, string config);
 ~Intranuke();

  // implement the EventRecordVisitorI interface 
  virtual void ProcessEventRecord(GHepRecord * event_rec) const;

  // override the Algorithm::Configure methods to load configuration
  // data to protected data members
  void Configure (const Registry & config);
  void Configure (string param_set);

protected:

  // methods for loading configuration
  virtual void LoadConfig (void)=0;

  // general methods for the cascade mc structure
  void   TransportHadrons   (GHepRecord * ev) const;
  void   GenerateVertex     (GHepRecord * ev) const;
  bool   NeedsRescattering  (const GHepParticle* p) const;
  bool   CanRescatter       (const GHepParticle* p) const;
  bool   IsInNucleus        (const GHepParticle* p) const;
  void   SetTrackingRadius  (const GHepParticle* p) const;
  double GenerateStep       (GHepRecord* ev, GHepParticle* p) const;

  // virtual functions for individual modes
  virtual void SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const = 0;
  virtual bool HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const = 0;

  // utility objects & params
  mutable double         fTrackingRadius;///< tracking radius for the nucleus in the current event
  mutable TGenPhaseSpace fGenPhaseSpace; ///< a phase space generator
  INukeHadroData *       fHadroData;     ///< a collection of h+N,h+A data & calculations
  AlgFactory *           fAlgf;          ///< algorithm factory instance
  const NuclearModelI *  fNuclmodel;     ///< nuclear model used to generate fermi momentum
  mutable int            fRemnA;         ///< remnant nucleus A
  mutable int            fRemnZ;         ///< remnant nucleus Z
  mutable TLorentzVector fRemnP4;        ///< P4 of remnant system
  mutable GEvGenMode_t   fGMode;         ///< event generation mode (lepton+A, hadron+A, ...)

  // configuration parameters
  double       fR0;           ///< effective nuclear size param
  double       fNR;           ///< param multiplying the nuclear radius, determining how far to track hadrons beyond the "nuclear boundary"
  double       fNucRmvE;      ///< binding energy to subtract from cascade nucleons
  double       fDelRPion;     ///< factor by which Pion Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fDelRNucleon;  ///< factor by which Nucleon Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fHadStep;      ///< step size for intranuclear hadron transport
  double       fNucAbsFac;    ///< absorption xsec correction factor (hN Mode)
  double       fNucCEXFac;    ///< charge exchange xsec correction factor (hN Mode)
  double       fEPreEq;       ///< threshold for pre-equilibrium reaction
  double       fFermiFac;     ///< testing parameter to modify fermi momentum
  double       fFreeStep;     ///< produced particle free stem, in fm
  double       fFermiMomentum;     ///< whether or not particle collision is pauli blocked
  bool         fDoFermi;      ///< whether or not to do fermi mom. 
  bool         fDoMassDiff;   ///< whether or not to do mass diff. mode
  bool         fDoCompoundNucleus; ///< whether or not to do compound nucleus considerations
  int          fElasticConfig; ///< Rik Gran's options to Elastic FSI on or turn to noFSI.
};

}      // genie namespace

#endif // _INTRANUKE_H_


==> fixedha-20190620/Intranuke2014.h <==
//____________________________________________________________________________
/*!

\class    genie::Intranuke

\brief    The INTRANUKE intranuclear hadron transport MC.
          Is a concrete implementation of the EventRecordVisitorI interface.

\ref      R.Merenyi et al., Phys.Rev.D45 (1992)
          R.D.Ransome, Nucl.Phys.B 139 (2005)

          Current INTRANUKE development is led by S.Dytman and H.Gallagher.
          The original INTRANUKE cascade MC was developed (in fortran) for the
          NeuGEN MC by R.Edgecock, G.F.Pearce, W.A.Mann, R.Merenyi and others.

\author   Steve Dytman <dytman+@pitt.edu>, Pittsburgh University
          Aaron Meyer <asm58@pitt.edu>, Pittsburgh University
	  Alex Bell, Pittsburgh University
          Hugh Gallagher <gallag@minos.phy.tufts.edu>, Tufts University
          Costas Andreopoulos <costas.andreopoulos \at stfc.ac.uk> STFC, Rutherford Lab

\created  September 20, 2005

\cpright  Copyright (c) 2003-2017, GENIE Neutrino MC Generator Collaboration
          For the full text of the license visit http://copyright.genie-mc.org
          or see $GENIE/LICENSE
*/
//____________________________________________________________________________

#ifndef _INTRANUKE_2014_H_
#define _INTRANUKE_2014_H_

#include <TGenPhaseSpace.h>

#include "Interfaces/NuclearModelI.h"

#include "Algorithm/AlgFactory.h"
#include "EVGCore/EventRecordVisitorI.h"
#include "Conventions/GMode.h"
#include "HadronTransport/INukeMode.h"
#include "HadronTransport/INukeHadroFates.h"

class TLorentzVector;
class TVector3;

namespace genie {

class GHepParticle;
class INukeHadroData2014;
class PDGCodeList;
class HNIntranuke2014;
class HAIntranuke2014;

class Intranuke2014 : public EventRecordVisitorI {

friend class IntranukeTester;

public :
  Intranuke2014();
  Intranuke2014(string name);
  Intranuke2014(string name, string config);
 ~Intranuke2014();

  // implement the EventRecordVisitorI interface 
  virtual void ProcessEventRecord(GHepRecord * event_rec) const;

  // override the Algorithm::Configure methods to load configuration
  // data to protected data members
  void Configure (const Registry & config);
  void Configure (string param_set);

protected:

  // methods for loading configuration
  virtual void LoadConfig (void)=0;

  // general methods for the cascade mc structure
  void   TransportHadrons   (GHepRecord * ev) const;
  void   GenerateVertex     (GHepRecord * ev) const;
  bool   NeedsRescattering  (const GHepParticle* p) const;
  bool   CanRescatter       (const GHepParticle* p) const;
  bool   IsInNucleus        (const GHepParticle* p) const;
  void   SetTrackingRadius  (const GHepParticle* p) const;
  double GenerateStep       (GHepRecord* ev, GHepParticle* p) const;

  // virtual functions for individual modes
  virtual void SimulateHadronicFinalState(GHepRecord* ev, GHepParticle* p) const = 0;
  virtual int HandleCompoundNucleus(GHepRecord* ev, GHepParticle* p, int mom) const = 0;

  // utility objects & params
  mutable double         fTrackingRadius;///< tracking radius for the nucleus in the current event
  mutable TGenPhaseSpace fGenPhaseSpace; ///< a phase space generator
  INukeHadroData2014 *       fHadroData2014;     ///< a collection of h+N,h+A data & calculations
  AlgFactory *           fAlgf;          ///< algorithm factory instance
  const NuclearModelI *  fNuclmodel;     ///< nuclear model used to generate fermi momentum
  mutable int            fRemnA;         ///< remnant nucleus A
  mutable int            fRemnZ;         ///< remnant nucleus Z
  mutable TLorentzVector fRemnP4;        ///< P4 of remnant system
  mutable GEvGenMode_t   fGMode;         ///< event generation mode (lepton+A, hadron+A, ...)

  // configuration parameters
  double       fR0;           ///< effective nuclear size param
  double       fNR;           ///< param multiplying the nuclear radius, determining how far to track hadrons beyond the "nuclear boundary"
  double       fNucRmvE;      ///< binding energy to subtract from cascade nucleons
  double       fDelRPion;     ///< factor by which Pion Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fDelRNucleon;  ///< factor by which Nucleon Compton wavelength gets multiplied to become nuclear size enhancement 
  double       fHadStep;      ///< step size for intranuclear hadron transport
  double       fNucAbsFac;    ///< absorption xsec correction factor (hN Mode)
  double       fNucCEXFac;    ///< charge exchange xsec correction factor (hN Mode)
  double       fEPreEq;       ///< threshold for pre-equilibrium reaction
  double       fFermiFac;     ///< testing parameter to modify fermi momentum
  double       fFreeStep;     ///< produced particle free stem, in fm
  double       fFermiMomentum;     ///< whether or not particle collision is pauli blocked
  bool         fDoFermi;      ///< whether or not to do fermi mom. 
  bool         fDoMassDiff;   ///< whether or not to do mass diff. mode
  bool         fDoCompoundNucleus; ///< whether or not to do compound nucleus considerations
  int          fElasticConfig; ///< Rik Gran's options to Elastic FSI on or turn to noFSI.
};

}      // genie namespace

#endif // _INTRANUKE_2014_H_

